The matricial relaxation of a linear matrix inequality

Given linear matrix inequalities (LMIs) L_1 and L_2, it is natural to ask: (Q1) when does one dominate the other, that is, does L_1(X) PsD imply L_2(X) PsD? (Q2) when do they have the same solution set? Such questions can be NP-hard. This paper describes a natural relaxation of an LMI, based on substituting matrices for the variables x_j. With this relaxation, the domination questions (Q1) and (Q2) have elegant answers, indeed reduce to constructible semidefinite programs. Assume there is an X such that L_1(X) and L_2(X) are both PD, and suppose the positivity domain of L_1 is bounded. For our "matrix variable" relaxation a positive answer to (Q1) is equivalent to the existence of matrices V_j such that L_2(x)=V_1^* L_1(x) V_1 + ... + V_k^* L_1(x) V_k. As for (Q2) we show that, up to redundancy, L_1 and L_2 are unitarily equivalent. Such algebraic certificates are typically called Positivstellensaetze and the above are examples of such for linear polynomials. The paper goes on to derive a cleaner and more powerful Putinar-type Positivstellensatz for polynomials positive on a bounded set of the form {X | L(X) PsD}. An observation at the core of the paper is that the relaxed LMI domination problem is equivalent to a classical problem. Namely, the problem of determining if a linear map from a subspace of matrices to a matrix algebra is "completely positive".

==> ellipseIsBounded26feb010.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    185470,       5597]
NotebookOptionsPosition[    180053,       5433]
NotebookOutlinePosition[    180546,       5452]
CellTagsIndexPosition[    180503,       5449]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
This notebook computes the matricial (NC) radius of an NC ellipse\
\>", "Title",
 CellChangeTimes->{{3.476182988073408*^9, 3.4761830000570383`*^9}}],

Cell[TextData[{
 "Accompanies the paper `",
 StyleBox["The matricial relaxation of a linear matrix inequality",
  FontSlant->"Italic"],
 "' by Helton, Klep, McCullough"
}], "Subtitle",
 CellChangeTimes->{{3.4761831087030983`*^9, 3.476183148138267*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"our", " ", "standard", " ", "abbreviations"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.474483895029161*^9, 3.474483901985938*^9}}],

Cell[BoxData[{
 RowBox[{"mf", ":=", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"im", ":=", "IdentityMatrix"}], "\[IndentingNewLine]", 
 RowBox[{"kp", ":=", "KroneckerProduct"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sp", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"a", "*", "b"}]}]}], "Input",
 CellChangeTimes->{{3.4744006372140512`*^9, 3.474400640137987*^9}, {
  3.474410186348957*^9, 3.4744101914636393`*^9}, {3.4744759353655157`*^9, 
  3.474475945690772*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "a", " ", "macro", " ", "to", " ", "ease", " ", "testing", " ", "positive", 
   " ", "semidefiniteness"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.474483904654879*^9, 3.474483914650043*^9}, {
  3.476183038526424*^9, 3.4761830698272533`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"matPsd", "[", "A_", "]"}], ":=", "    ", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "tmp", "}"}], ",", 
    RowBox[{
     RowBox[{"tmp", "=", "\[IndentingNewLine]", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{"A", "-", 
          RowBox[{"t", " ", 
           RowBox[{"im", "[", 
            RowBox[{"Length", "[", "A", "]"}], "]"}]}]}], "]"}], ",", "t"}], 
       "]"}]}], ";", "  ", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"Table", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", "i"}]}], " ", 
           RowBox[{"tmp", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "tmp", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.474410665198107*^9, 3.474410715130127*^9}, {
  3.474410756764018*^9, 3.474410809990931*^9}, {3.474412134639573*^9, 
  3.474412175062742*^9}, {3.474413811836587*^9, 3.474413833124951*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"A1", ",", " ", 
   RowBox[{
   "A2", " ", "defining", " ", "matrices", " ", "for", " ", "the", " ", "LMI",
     " ", "yielding", " ", "an", " ", "ellipse"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.474483917279217*^9, 3.4744839538302393`*^9}, {
  3.474484668159388*^9, 3.474484668316567*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"A1", "//", "mf"}], "\[IndentingNewLine]", 
 RowBox[{"A2", "//", "mf"}]}], "Input",
 CellChangeTimes->{{3.474410172995769*^9, 3.474410184286529*^9}, {
  3.474412346927525*^9, 3.474412373946911*^9}, {3.474413677780507*^9, 
  3.474413699778907*^9}, {3.474468793954001*^9, 3.474468819771318*^9}, {
  3.474468974547176*^9, 3.4744689986124783`*^9}, {3.474480196531996*^9, 
  3.474480207343346*^9}, {3.47448395611805*^9, 3.474483977298821*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", "1"},
     {"1", 
      RowBox[{"-", "2"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.474468998783243*^9, 3.474479497730112*^9, 
  3.474479679127137*^9, 3.474480207995709*^9, 3.474483977777687*^9, 
  3.476183205548959*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", "1"}]},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.474468998783243*^9, 3.474479497730112*^9, 
  3.474479679127137*^9, 3.474480207995709*^9, 3.474483977777687*^9, 
  3.476183205575491*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"here", " ", "is", " ", "the", " ", "linear", " ", "pencil"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.4744840733070927`*^9, 3.47448408220417*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "[", 
   RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"im", "[", "2", "]"}], "+", 
   RowBox[{"x1", " ", "A1"}], "+", 
   RowBox[{"x2", " ", "A2"}]}]}]], "Input",
 CellChangeTimes->{{3.474484083318488*^9, 3.474484092539006*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "[", 
   RowBox[{"x1", ",", "x2"}], "]"}], "//", "mf"}]], "Input",
 CellChangeTimes->{{3.476183509797069*^9, 3.476183513224123*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x1"}], "+", "x2"}], 
      RowBox[{"x1", "-", "x2"}]},
     {
      RowBox[{"x1", "-", "x2"}], 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "x1"}], "-", "x2"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.4761835134164267`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"to", " ", "see", " ", "the", " ", "ellipse", " ", "in", " ", 
   RowBox[{"R", "^", "2"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.474484051491934*^9, 3.4744840591229553`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RegionPlot", "[", 
  RowBox[{
   RowBox[{"matPsd", "[", 
    RowBox[{"L", "[", 
     RowBox[{"x1", ",", "x2"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4744784645438623`*^9, 3.474478475102985*^9}, {
  3.474484027792247*^9, 3.4744840474925747`*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJx1WHtUlNUWB1EqdMrK6yUglTAZxYqr0kUjdza9pC7OMlKy1pCiltGNJT4S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   "], {{
     {RGBColor[0.798413061722744, 0.824719615472648, 0.968322270542458], 
      EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHm8ztUWxvc6DbdUlCFSmU4UIhkj6dAxpCOOIxkapG5UotlBkSkSkeom
NNxudW9JpDQhou6N3AYddG8UzRqVBs2t72c97+f9/fF81t77t/faa6/h2ft9
6w8d1XdkQUrpe0tpH5fnOLyZ9mfM8Z2jwvGl423HFscqx0rHEMcKx36OgxwH
q83aQyT/4qgseYDja8e7jm2OCx2VHIc5qqqNnmoZfS/oey1HDelF3+GSVRxr
HKsdFzuOyOirLh2sqa0xdB/nqOuo5zhK89B9tCS6hztqZubVlA31JdmngSS6
CyWPdBwjie6Gkuhe51jruMzxonQf6zhe61nXWPuxTxNJ9mkqWSjd1WR3M61j
n8sdjRzNHSeojf4Wkpz7REn2aaU90D1K69o6WmsMu1pqLvN2OV52jHa0y+zT
Xnugu4Mk606WZJ820oe9Ox07NHal9uzkOFVtdJ8k3egtyox1lmTPLpLs2UPz
+F6svTs6TtcYc69xXO04xdEts2d3SdZfpfGujjGOcscZjp7ScZqjVHoZO1O6
0HGd1pU4PnR8IFt+0JxeWt9B9vWR3ejqLR09ZHcrxeElrSvLxBK/nKW9Wddf
En0fOzbKxs8cGxzjHOsd/RwDHW9q/SDHXMf10nGHY7zmTHSc64AbLkjBC9Q2
XEBd5ziC2qLG4IbzUtQ43AAvVNIavlPPOS5gDbyyRWPbNM5acpp6Icf/moIj
DpUu6vewlOeIqtJdXX301lA/xxH0L1IbroAn4JSa0kX91pKu2upX0/61Na9e
ilrNcQT2DVMbvZem4Is6KbhtqPbK8UW9lOeL+inPFw1Sni8KU54v6MMTcESj
lOeCxrKD+iUXLtF87PgpRT70S3m+aCJd1By1N0LthtJLHjWXfY2lN8cRLTTW
Un10tVK/UPqaCq31jbE26o9Um/12pMjp1tqT+qWe30/BBVdov/b6luOODtLb
Uf0cvzAvV7fUVVv1OwmMddVc6q1LynNHkfYu0pocj3SWL9pJHzxRnNm7WLr+
63jNcUOKmnrdMUA64ANq+QO1mf9RCi64NgUPlMi2bopXL52jt/rUfx/10VWq
frna6IWD4YW+KeJeJj2sp67JAWp8oNrwQX/p+SQFR4xNwQ3rZT8cMEjrc5xC
+3PHZsdgx9QUdyw1QV3DCXDAF46tKfjiK8f2FFzwf8f5mjspxXuhksYu0PhC
faPOd0tSl5NT1C119HfHFPX/loIX4IRvU9RdXX2nJqnHBxw3qX+P7GbeAseN
spvv1A+18w/HNPXvSlHP1PL0FHd1I32nfqidGSnuWvJlZoq7k5y5OUXek/MP
qj9Ceqdp7S0p8p3amJXi/iNnl6jP/TNbkjxZpP3YY57j1hS5eW+K++wUjZFf
5Ohi2YTeZdLFvTRHkvzjPiOfyCXy+QbF+74Udx7f30iR29wHt6XIl1LNI1fI
jfmO29V/xfGfFHfNMPkX325yTEiRi8MVC/JnqGJMfMkx7psCxYYYcb+QC+QG
OXO37MDu5Y6HpIucmKK4F6Won+6Kz3TFDs5fkyJnnnY8kvHpDMVxpGJDXJ5x
PJbx40zF91nH45k4zVLsrlYM8P9zjqUZv89WHHcpBiXyxx3yyfPy41zFYW7G
x/h2kPxxp3xSLj8QC+I/T/vPlM2jpGO+dFBnC+RX6mah/EqO36OYsM/92muq
fHux/PpwJp7/TPlc/leK3J4hf+Jv8v1R+ZI9n5Tts+S3K+WPpfIfPnsiRe6O
UYzLZeNTKWKPjctl1yLFjz0XK06ce4liwz6fpuCdFWrzFtk3RQ4xxtthmeI0
W2fA7maau0rzyVHeCbXki9Ua+0ZtcmmI1qB7Two+yt3ZSO5o+GOtxli7W3r3
aLyO5Dq19zp+TMHv1BN1Bc//OwXv0/7F8XMK7t6r8ZLMGuZ8pnaZvrOedzv3
HPcKdfK6dJCH3Glwwdkpcos7o4/22iA9r6o9QJL+OO3zkuZslJ7+khulE54i
T7lPx2tv9h3nSd3bghN5E/KbEx7YrHaFfIlv68pXezJje+S3Cq3nPcndyl3b
VX7ijuwnG/FtL8kf1H5ZfuT7mZrP+HDtUUdzf5Sft2ivAp3vY53xe9nN+P9S
vIn5TT1Y4yZZkfLv5wrZPFZ6SqWftbyH+d29VXp4R/CegJ/fSZHn5Oq5mlMg
XVu0dqvaBbJ9r+wnf8lF8nC32uTzo27UIxb19KTLZRa10tzlYgu+4W7njj/Q
cbyPPW5xF70tW7HzBB97woL/2rgcb3G+1i6fsaj1Si6fs+Cyli6XW+TnIpeP
WXBEC5fPWtxLW6Wf8/DG/lo24M/PdUbykLwfp5ju0nnnqD06c2beGBs0v0y+
/FT+JA6fKKYrNb5CZ2ff3H8Xu+U3bPtCZ58oe4g5tUX+kXvcl2+q/ZCf6UEL
Dtukcbj3LfVpz/TvjSy45ySXl1lw9GsWyQOX3+iyncW9McnlyRZ3y0SXHSzq
rL3LFZozxeWvspGYTFBcOrpcpbVFLofqv6DuLi+08PNvjqoW/iGGrRTHyS6P
tDjvNJf1LN53I1xebnHPT3f5e4q7qJO3a2v+ZpcDLO6fwS7Psbjnpro82iKv
u7qsK509XRZK59ku21rE+maX9S34uMwin4j1aS7rWLxFX3B5qsV9RK6dqDl3
uWxicX+NdllucX+RD9QY+3Kv86bnPd9TbWoQLtuRgtsY+1DjbTTO7x14bafG
kO9r/ibFe4Lm7tQ4dQR3YPO10lms/MMm3szk/3sp/PCe+gcqP8lNan+sBbey
//XE30IfOf+LcvN2HzvO4o56g9havAuo9Waq95Eu/0jxVvtZa6mXytqrimzd
nvL/722XPdtkG3N+0voy5Tvnh//vdv3zLd4Q3Am8O7lfGlvYh23DXR5kca8N
crnR4v10lEWukCfEuYdijb23WNhMrk1WvjW0qB9q5yqX1S1+K4xxeYDpbe6y
msVvjttczrV496y02Jt9Z7ucY/E2Wu1yjcVbhxqapDqibk5X7Vzq8hCLc1Fb
XVRf1OJNFvU4hBy3+P1xHmey+K1DzRWr7ohViXzyokXNUC/DLLgSnoQzzrDg
jVctuAAe2OByvcV7sxfnsHgf93X5lAVHznJ5q+n9Z8HvcPs8izXMP8blKIt3
d2WLGqZ+8d8D8uHD+MzizdfUIhfJQ2p3hOr3YIu4EtP78bfF+5U67qZaXuJy
qcUbcYHLhRbvS+q+v2q/gUX9M/8Sl1UseLufRZ/2oRYxwP/UQalq4U58bPGW
vY+zmt6YFn7BJ3APvAYPwEmdlW9rXa6zeKcea1E/1A6cepYFr8K7cDTcCx8P
VCyuc3m4xW/Ea1zWsPgN+if8+I11
         "]], PolygonBox[CompressedData["
1:eJwtlfuvz3Ucx18vlwwlFmFZU2OGYUajSVGUYoVwTu4MZ5IjlyQqwkQXHNFx
EA7lOO63UIvcHbdIrQjV2swv5j+o9XjuaTuPcx77nu/7/Xm/X7fPE2OnDCyu
FhHToAZ8lREbYDs+BXrhf8CN+/8fhbeCN/FSmI7PgM34RHgevy7w6vAOPhO+
xt+C5vhiGKO9oBq+DLbgC2EI/gtU4XOgDb5aa/DJ8LLOAn/htaEP/jfcw0fC
p3gLGIcvgBF4SxiPfwkD8FtwW2fTGfESqMAX6c7421Ae3mMR3gxG4B9BTz0b
7oY/+w5/CmbjJbAJb6s9dBboh/8MJ/FJ0Be/DMfwCTALfy/93WJ4Db8J/4T3
WIm3Tq9VDD7Bn4TR+HzFBC9O33UsXMQvwIdaCw/jv8FPeAGcwj+Hb/BvoQF+
TTHHh0J3/FkYhvMn3uDX73AlvOdyfCoUhXMmnwabwp89hi9Mx0p7HMA7qAa0
FgrxrrAR/wIG43/CnXAMJ6XPpLPoOy/il+BI+M5L8c/SsdMdNususFNngUb4
A/BxuCb34vthX/gMV/HX4V38TDg3NeHxcI5Uew/CwHANdsN/SMdyLvyKF6Rr
80I4tk/DB+EYK1b1oTAcM8X2mfRaxVi91Dtd++op5fpV6B7OuWojtUe4RlSr
/aFvuGYVq0HpXCpmqsUe6V5TTWrtyHSta4+G6RpXbStHZxR72IEfgtN4GVTi
B6EL/j2sCN/prHoTduGH1UPpnlYvb4U1eGm6N7VHR/xgOteKsWbBC+ne1ExY
p9ina30bVKRzqNzpGVX4dtij3oId+Nb0fNJn5ekZpdmkO+zB30/38l6oje9O
+1Koha9NP2uJ7oB3Vs/hG8Kz5JV072imnEz3mHrrQLg2RqdnnWpEuZoA68M5
U62tSsdCNdcUr5eu7TXwaPoMerZmYOP0GXW21eHcFqXPohwr9ueVg3AOdPdt
ulM4Brvw9jAjfIYmeJ307CmDuukaV22rhh9K16xqVTWpph4H68IzsQY+XjEN
z/Th6RnAT6yC/2CMYhie2fquZohmh9Ycw4/CPHz//e/+mHat0bNOpGOpZz6H
H0/vrTXr0zWo2tM7R73+b/hdo56vTNegak8x2JeuEdWGevpcOuaKtWLWKR0T
xUI5bpeOuWKtmK1Iv7P0rtLMfyT9DtK7p1w5SveIekMzRe+Wl9LvGr1j/ges
b+wO
         "]]}]}, {}, {}, {}, {}}, 
    {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwl00VXFQAQBtD3LGyxExUV7G5FscXAwG7FTuxWEFuxu7u7u7u7c+WvsK7H
xT3fLL4zZzYTHp8QNyoYCAR+cNUQzQ160JN61KcAsynIHH7qz5OFmEsYDflG
A+JpxAcaU5gYvtOc/rTgEy0pzghG8u+gP/YvliVIYDQ5ScUyljOGseQiNStY
yTjGk5t0rGEtE5hIHkLYxGYmMZkppGcnZZnKNNrymTYMohxHqcARypOXDBzj
ONOZQXu+0I7BVOI81ThHVfKRkQtUZyaJdOIrHRlKNt5Sm0skUZOLPOQB+cnK
G7pSi+Fk5z1RXCGZulymO495xCzq0I13hDKMLLymCzXozCsyM4RMvKQDVThD
Zc4Sx2kqcoJTnOQ+hzjMfg5ygHvsZR+72MNu7rKdHWxhG1u5wwY2so4yrCeW
1ZRmFaVozQvS0pc+lOQ5aRjIbZawlBQiacUzgvSmFxE8JcAAbnKLRRRjIeE0
4wm/VHPIJnykKUWYT1EW8Funn7zG9eD/n/wLlfNqoA==
      "]]}}],
  AspectRatio->1,
  Frame->True,
  Method->{"TransparentPolygonMesh" -> True, "AxesInFront" -> True},
  PlotRange->{{-1, 1}, {-1, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.4744784755782423`*^9, 3.4744795029888563`*^9, 3.4744796829993687`*^9, 
   3.4744802118057537`*^9, {3.4744840285824347`*^9, 3.474484048228529*^9}, 
   3.474484094441751*^9, 3.476183212160939*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"vector", " ", "of", " ", "all", " ", "ones"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.4744841063285007`*^9, 3.474484110179653*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"vece", "[", "n_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{"1", ",", 
    RowBox[{"{", "n", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.474476163181539*^9, 3.474476175890267*^9}, {
  3.474476265267758*^9, 3.474476270480452*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"matrix", " ", "of", " ", "all", " ", "ones"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.474484114555604*^9, 3.474484115251845*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"matE", "[", "n_", "]"}], ":=", 
  RowBox[{"kp", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"vece", "[", "n", "]"}], "}"}], ",", "  ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"vece", "[", "n", "]"}], "}"}], "//", "Transpose"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.474475923949656*^9, 3.4744759299951572`*^9}, {
  3.474484615110064*^9, 3.474484615443041*^9}, {3.474484754146641*^9, 
  3.474484804017528*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "is", " ", "to", " ", "define", " ", "the", " ", "matrix", " ",
    "of", " ", "unknowns", " ", "for", " ", "the", " ", "SDP"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.474484118074548*^9, 3.474484138092037*^9}, {
  3.474484820272479*^9, 3.474484832328697*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"unknC", "[", 
   RowBox[{"symb_", ",", "d_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"symb", "[", " ", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{"i", ",", "j"}], "]"}], ",", " ", 
      RowBox[{"Max", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.474475980105253*^9, 3.474476011386814*^9}, {
  3.474484742051697*^9, 3.47448474278646*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"matC", "=", 
   RowBox[{"unknC", "[", 
    RowBox[{"C", ",", "6"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"matC", "//", "mf"}]}], "Input",
 CellChangeTimes->{{3.474476024610354*^9, 3.4744760347521467`*^9}, 
   3.474484739880088*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"C", "[", 
       RowBox[{"1", ",", "1"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"1", ",", "2"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"1", ",", "3"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"1", ",", "4"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"1", ",", "5"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"1", ",", "6"}], "]"}]},
     {
      RowBox[{"C", "[", 
       RowBox[{"1", ",", "2"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"2", ",", "2"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"2", ",", "3"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"2", ",", "4"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"2", ",", "5"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"2", ",", "6"}], "]"}]},
     {
      RowBox[{"C", "[", 
       RowBox[{"1", ",", "3"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"2", ",", "3"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"3", ",", "3"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"3", ",", "4"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"3", ",", "5"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"3", ",", "6"}], "]"}]},
     {
      RowBox[{"C", "[", 
       RowBox[{"1", ",", "4"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"2", ",", "4"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"3", ",", "4"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"4", ",", "4"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"4", ",", "5"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"4", ",", "6"}], "]"}]},
     {
      RowBox[{"C", "[", 
       RowBox[{"1", ",", "5"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"2", ",", "5"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"3", ",", "5"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"4", ",", "5"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"5", ",", "5"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"5", ",", "6"}], "]"}]},
     {
      RowBox[{"C", "[", 
       RowBox[{"1", ",", "6"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"2", ",", "6"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"3", ",", "6"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"4", ",", "6"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"5", ",", "6"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"6", ",", "6"}], "]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.4744760310835342`*^9, 3.4744760349613953`*^9}, 
   3.474479510213395*^9, 3.47447968548083*^9, 3.474480215171376*^9, 
   3.474484142327176*^9, 3.474484744266477*^9, 3.4761832177003*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"form", " ", "the", " ", "lhs", " ", "of", " ", "equation", " ", 
   RowBox[{"(", "2", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.474484144068643*^9, 3.474484152300335*^9}, {
  3.474484859889817*^9, 3.474484860578659*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lhs2", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"kp", "[", 
      RowBox[{
       RowBox[{"vece", "[", "2", "]"}], ",", 
       RowBox[{"im", "[", "3", "]"}]}], "]"}], "]"}], ".", "  ", 
    RowBox[{"sp", "[", " ", 
     RowBox[{"matC", ",", " ", 
      RowBox[{"kp", "[", " ", 
       RowBox[{
        RowBox[{"im", "[", "2", "]"}], ",", " ", 
        RowBox[{"matE", "[", "3", "]"}]}], " ", "]"}]}], " ", "]"}], ".", 
    RowBox[{"kp", "[", 
     RowBox[{
      RowBox[{"vece", "[", "2", "]"}], ",", 
      RowBox[{"im", "[", "3", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"lhs2", "//", "mf"}]}], "Input",
 CellChangeTimes->{{3.474476183722369*^9, 3.474476279720394*^9}, {
   3.47447635230449*^9, 3.474476359012124*^9}, 3.474484628254342*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "4"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "6"}], "]"}]}]},
     {
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"5", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"5", ",", "6"}], "]"}]}]},
     {
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "6"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"5", ",", "6"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "3"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"6", ",", "6"}], "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.474476238154963*^9, 3.474476279888941*^9}, 
   3.474476359402946*^9, 3.4744795108906183`*^9, 3.474479686151123*^9, 
   3.4744802159913473`*^9, 3.474484153727663*^9, 3.476183223061901*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "construct", " ", "both", " ", "lhs", " ", "of", " ", "equations", " ", 
    RowBox[{"(", "3", ")"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "4", ")"}], ".", " ", "lhs31"}], " ", "corresponds", " ", 
    "to", " ", "matrix", " ", "A1"}], ",", " ", 
   RowBox[{"lhs32", " ", "corresponds", " ", "to", " ", "A2"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.474484144068643*^9, 3.47448417241273*^9}, {
  3.474484862874227*^9, 3.4744848635463533`*^9}, {3.474484930340296*^9, 
  3.474484962259829*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lhs31", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"kp", "[", 
      RowBox[{
       RowBox[{"vece", "[", "2", "]"}], ",", 
       RowBox[{"im", "[", "3", "]"}]}], "]"}], "]"}], ".", "  ", 
    RowBox[{"sp", "[", " ", 
     RowBox[{"matC", ",", " ", 
      RowBox[{"kp", "[", " ", 
       RowBox[{"A1", ",", " ", 
        RowBox[{"matE", "[", "3", "]"}]}], " ", "]"}]}], " ", "]"}], ".", 
    RowBox[{"kp", "[", 
     RowBox[{
      RowBox[{"vece", "[", "2", "]"}], ",", 
      RowBox[{"im", "[", "3", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"lhs31", "//", "mf"}]}], "Input",
 CellChangeTimes->{{3.474476448923491*^9, 3.474476487568084*^9}, {
   3.474484183016239*^9, 3.474484183302394*^9}, 3.47448463132631*^9, {
   3.474484898278101*^9, 3.474484899956028*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"2", ",", "2"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"5", ",", "5"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "5"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"5", ",", "6"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "5"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"5", ",", "6"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"6", ",", "6"}], "]"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.4744764750383787`*^9, 3.474476512634136*^9}, 
   3.4744795115778847`*^9, 3.4744796867560263`*^9, 3.474480216740942*^9, 
   3.474484183944417*^9, 3.474484900400311*^9, 3.4761832277751102`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lhs32", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"kp", "[", 
      RowBox[{
       RowBox[{"vece", "[", "2", "]"}], ",", 
       RowBox[{"im", "[", "3", "]"}]}], "]"}], "]"}], ".", "  ", 
    RowBox[{"sp", "[", " ", 
     RowBox[{"matC", ",", " ", 
      RowBox[{"kp", "[", " ", 
       RowBox[{"A2", ",", " ", 
        RowBox[{"matE", "[", "3", "]"}]}], " ", "]"}]}], " ", "]"}], ".", 
    RowBox[{"kp", "[", 
     RowBox[{
      RowBox[{"vece", "[", "2", "]"}], ",", 
      RowBox[{"im", "[", "3", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"lhs32", "//", "mf"}]}], "Input",
 CellChangeTimes->{{3.474476448923491*^9, 3.474476515714781*^9}, {
   3.474484187545725*^9, 3.474484187837154*^9}, 3.474484633165959*^9, {
   3.4744849026878853`*^9, 3.474484904476315*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "4"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "6"}], "]"}]}]},
     {
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"5", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "5"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"5", ",", "6"}], "]"}]}]},
     {
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "6"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "5"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"5", ",", "6"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "3"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"6", ",", "6"}], "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.474476494370084*^9, 3.474476516303555*^9}, 
   3.474479512216588*^9, 3.47447968755976*^9, 3.474480217470413*^9, 
   3.474484188166622*^9, 3.474484904879128*^9, 3.476183228813075*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"equation", " ", 
   RowBox[{"(", "2", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.474484191120442*^9, 3.474484194756111*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{"lhs2", "-", 
    RowBox[{"im", "[", "3", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eq2", "//", "mf"}]}], "Input",
 CellChangeTimes->{{3.474476619343051*^9, 3.474476625780251*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "4"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "6"}], "]"}]}]},
     {
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"5", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"5", ",", "6"}], "]"}]}]},
     {
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "6"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"5", ",", "6"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "3"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"6", ",", "6"}], "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.474476626168579*^9, 3.474479512955389*^9, 
  3.474479688181053*^9, 3.474480218187574*^9, 3.474484196198092*^9, 
  3.4761832317848577`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"equation", " ", 
    RowBox[{"(", "3", ")"}]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"(", "4", ")"}], " ", "will", " ", "be", " ", "written", " ", 
    "in", " ", "matrix", " ", "form", " ", "with", " ", "a", " ", "parameter",
     " ", "r"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.474484200660787*^9, 3.47448421762945*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq31", "=", 
   RowBox[{"lhs31", "-", 
    RowBox[{"r", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"eq31", "//", "mf"}]}], "Input",
 CellChangeTimes->{{3.4744766280458527`*^9, 3.474476665752891*^9}, {
  3.474477205089355*^9, 3.4744772082125874`*^9}, {3.474484968764481*^9, 
  3.474484992468556*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"-", "r"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"-", "r"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"2", ",", "2"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"5", ",", "5"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "5"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"5", ",", "6"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "5"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"5", ",", "6"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"6", ",", "6"}], "]"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.47447666651572*^9, 3.4744772088958263`*^9, 3.474479513560814*^9, 
   3.474479688800025*^9, 3.474480218927256*^9, 3.4744842190182753`*^9, {
   3.474484971929079*^9, 3.474484994032291*^9}, 3.476183233679708*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq32", "=", 
   RowBox[{"lhs32", "-", 
    RowBox[{"r", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"eq32", "//", "mf"}]}], "Input",
 CellChangeTimes->{{3.4744766280458527`*^9, 3.474476685775134*^9}, {
  3.474477210704254*^9, 3.4744772149983187`*^9}, {3.474484979654488*^9, 
  3.4744849969958467`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "4"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "r"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "6"}], "]"}]}]},
     {
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"5", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "5"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"5", ",", "6"}], "]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "r"}], "+", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "6"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "5"}], "]"}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"5", ",", "6"}], "]"}]}], 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "3"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"C", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"6", ",", "6"}], "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.4744766861135693`*^9, 3.4744772155159473`*^9, 3.4744795141453667`*^9, 
   3.474479689403748*^9, 3.4744802196305037`*^9, 3.4744842204787817`*^9, {
   3.474484980363662*^9, 3.474484997418729*^9}, 3.476183241189588*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "we", " ", "solve", " ", "these", " ", "systems", " ", "of", " ", "linear", 
   " ", "equations", " ", "to", " ", "reduce", " ", "the", " ", "number", " ",
    "of", " ", "unknowns"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.474484224153722*^9, 3.4744842461106043`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", " ", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"eq2", "\[Equal]", "0"}], ",", 
     RowBox[{"eq31", "\[Equal]", "0"}], ",", 
     RowBox[{"eq32", "\[Equal]", "0"}]}], "}"}], ",", 
   RowBox[{"Flatten", "[", "matC", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.474476853646483*^9, 3.4744768686163807`*^9}, {
  3.4744850008464527`*^9, 3.4744850027802153`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
     FractionBox["1", "2"]}], ",", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox["r", "6"]}], ",", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
     FractionBox["r", "6"]}], ",", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["r", "3"], "-", 
      RowBox[{"C", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "r"}], "3"]}], "-", 
      RowBox[{"C", "[", 
       RowBox[{"3", ",", "4"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox["1", "2"]}], ",", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      RowBox[{"C", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
     FractionBox["1", "2"]}], ",", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
     FractionBox["1", "2"]}], ",", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"4", ",", "5"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["r", "6"]}]}], ",", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["r", "6"]}]}], ",", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"5", ",", "5"}], "]"}], "\[Rule]", 
     FractionBox["1", "2"]}], ",", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
     FractionBox["1", "2"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.474476869068193*^9, 3.4744772171015053`*^9, 
  3.474477285570818*^9, 3.474479514796094*^9, 3.474479690079451*^9, 
  3.474480220428522*^9, 3.4744842473844643`*^9, 3.4744850033218927`*^9, 
  3.4761832439210987`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "our", " ", "SDP", " ", "in", " ", "dual", " ", "form", " ", "looks", " ", 
   "as", " ", "follows"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.474484255006909*^9, 3.474484262981111*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"matCP", "=", 
   RowBox[{"matC", "/.", 
    RowBox[{"Flatten", "[", 
     RowBox[{"%", ",", "1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"matCP", "//", "mf"}]}], "Input",
 CellChangeTimes->{{3.4744768732153587`*^9, 3.4744768766474123`*^9}, {
  3.474477276509295*^9, 3.4744772814503403`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], 
      FractionBox["r", "6"], 
      FractionBox["r", "6"], "0", 
      RowBox[{
       FractionBox["r", "3"], "-", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "r"}], "3"]}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}]},
     {
      FractionBox["r", "6"], 
      FractionBox["1", "2"], "0", 
      RowBox[{"C", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "0", 
      RowBox[{"-", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}]},
     {
      FractionBox["r", "6"], "0", 
      FractionBox["1", "2"], 
      RowBox[{"C", "[", 
       RowBox[{"3", ",", "4"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"3", ",", "5"}], "]"}], "0"},
     {"0", 
      RowBox[{"C", "[", 
       RowBox[{"2", ",", "4"}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"3", ",", "4"}], "]"}], 
      FractionBox["1", "2"], 
      RowBox[{"-", 
       FractionBox["r", "6"]}], 
      RowBox[{"-", 
       FractionBox["r", "6"]}]},
     {
      RowBox[{
       FractionBox["r", "3"], "-", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], "0", 
      RowBox[{"C", "[", 
       RowBox[{"3", ",", "5"}], "]"}], 
      RowBox[{"-", 
       FractionBox["r", "6"]}], 
      FractionBox["1", "2"], "0"},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "r"}], "3"]}], "-", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], 
      RowBox[{"-", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "0", 
      RowBox[{"-", 
       FractionBox["r", "6"]}], "0", 
      FractionBox["1", "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.474476877102487*^9, 3.4744772180982237`*^9, {3.474477281684709*^9, 
   3.4744772862635803`*^9}, 3.474479515619652*^9, 3.474479690746366*^9, 
   3.474480221445006*^9, 3.474484251252654*^9, 3.4744850097729063`*^9, 
   3.4761832496940603`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"load", " ", "Mauricio", " ", "de", " ", 
   RowBox[{"Oliveira", "'"}], "s", " ", "interior", " ", "point", " ", "SDP", 
   " ", "solver", " ", "for", " ", "Mathematica"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.4744838828884706`*^9, 3.474483892474052*^9}, {
  3.476183259733213*^9, 3.4761832841254597`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", "\"\</Users/iklep/math/ipsolver\>\"", 
  "]"}]], "Input"],

Cell[BoxData["\<\"/Users/iklep/math/ipsolver\"\>"], "Output",
 CellChangeTimes->{3.47448501894986*^9, 3.476183285822074*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"<<", "SDP`"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"maximize", " ", "r", " ", 
   RowBox[{"s", ".", "t", ".", " ", "matCP"}], " ", "is", " ", "PsD"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.4744842670302553`*^9, 3.4744842813644533`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sdp", "=", 
   RowBox[{"SDPMatrices", "[", 
    RowBox[{
     RowBox[{"-", "r"}], ",", 
     RowBox[{"{", "matCP", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "4"}], "]"}], ",", 
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.474479410871799*^9, 3.474479430464837*^9}, {
   3.474479470581256*^9, 3.474479472450465*^9}, 3.474479522845634*^9, 
   3.474479635758997*^9, 3.474480933397602*^9, 3.474484298600132*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Normal", "[", "sdp", "]"}], "//", "ColumnForm"}]], "Input"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", 
             FractionBox["1", "6"]}], ",", 
            RowBox[{"-", 
             FractionBox["1", "6"]}], ",", "0", ",", 
            RowBox[{"-", 
             FractionBox["1", "3"]}], ",", 
            FractionBox["2", "3"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            FractionBox["1", "6"], ",", 
            FractionBox["1", "6"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "3"]}], ",", "0", ",", "0", ",", 
            FractionBox["1", "6"], ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["2", "3"], ",", "0", ",", "0", ",", 
            FractionBox["1", "6"], ",", "0", ",", "0"}], "}"}]}], "}"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}]}], "}"}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          FractionBox["1", "2"], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", 
          FractionBox["1", "2"], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
          FractionBox["1", "2"], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          FractionBox["1", "2"]}], "}"}]}], "}"}], "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  ColumnForm[{{{{{0, 
        Rational[-1, 6], 
        Rational[-1, 6], 0, 
        Rational[-1, 3], 
        Rational[2, 3]}, {
        Rational[-1, 6], 0, 0, 0, 0, 0}, {
        Rational[-1, 6], 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
        Rational[1, 6], 
        Rational[1, 6]}, {
        Rational[-1, 3], 0, 0, 
        Rational[1, 6], 0, 0}, {
        Rational[2, 3], 0, 0, 
        Rational[1, 6], 0, 0}}}, {{{0, 0, 0, 0, 1, 0}, {0, 0, 0, -1, 0, 0}, {
     0, 0, 0, 0, 0, 0}, {0, -1, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
     0, 0}}}, {{{0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0}, {0, 0, 0, -1, 0, 0}, {
     0, 0, -1, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0}}}, {{{0, 0, 0,
      0, 0, 0}, {0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, -1, 0}, {0, 0, 0, 0, 0, 0}, {
     0, 0, -1, 0, 0, 0}, {0, 1, 0, 0, 0, 0}}}}, {{{1, 0, 0, 0}}}, {{{
       Rational[1, 2], 0, 0, 0, 0, 0}, {0, 
       Rational[1, 2], 0, 0, 0, 0}, {0, 0, 
       Rational[1, 2], 0, 0, 0}, {0, 0, 0, 
       Rational[1, 2], 0, 0}, {0, 0, 0, 0, 
       Rational[1, 2], 0}, {0, 0, 0, 0, 0, 
       Rational[1, 2]}}}}],
  Editable->False]], "Output",
 CellChangeTimes->{{3.474479609596508*^9, 3.4744796376461067`*^9}, 
   3.474479692659926*^9, 3.4744802256529093`*^9, 3.474480934627474*^9, {
   3.4744842883620577`*^9, 3.4744842999488688`*^9}, 3.474485027348566*^9, 
   3.476183297083973*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Y", ",", "X", ",", "S", ",", "iters"}], "}"}], "=", 
   RowBox[{"SDPSolve", "[", 
    RowBox[{"sdp", ",", 
     RowBox[{"SearchDirection", "\[Rule]", "KSH"}]}], "]"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \
-------------------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -------------------------------------------------------------------", ""],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183298569015*^9}],

Cell[BoxData["\<\" Problem data:\"\>"], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183298595729*^9}],

Cell[BoxData["\<\" * Dimensions (total):\"\>"], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183298641016*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Variables             = \"\>", "\[InvisibleSpace]", "4"}],
  
  SequenceForm["   - Variables             = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.4761832986782827`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Inequalities          = \"\>", "\[InvisibleSpace]", "1"}],
  
  SequenceForm["   - Inequalities          = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183298724327*^9}],

Cell[BoxData["\<\" * Dimensions (detail):\"\>"], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.47618329876245*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Variables             = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], "}"}]}],
  SequenceForm["   - Variables             = ", {{1, 4}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183298807765*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Inequalities          = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "6", "}"}]}],
  SequenceForm["   - Inequalities          = ", {6}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183298845254*^9}],

Cell[BoxData["\<\"\\n Method:\"\>"], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.4761832988781157`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Method                  = \"\>", "\[InvisibleSpace]", 
   "LongStep"}],
  SequenceForm[" * Method                  = ", PrimalDual`LongStep],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183298911261*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Search direction        = \"\>", "\[InvisibleSpace]", 
   "KSH"}],
  SequenceForm[" * Search direction        = ", PrimalDual`KSH],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183298945897*^9}],

Cell[BoxData["\<\"\\n Precision:\"\>"], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.4761832989786*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Gap tolerance           = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{"1.", "e"}], "-", "9"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    FortranForm[1.*^-9],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm[" * Gap tolerance           = ", 
   FortranForm[1.*^-9]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.4761832990102654`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Rationalize iterates    = \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[" * Rationalize iterates    = ", False, ""],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299061322*^9}],

Cell[BoxData["\<\"\\n Other options:\"\>"], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299085738*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Debug level             = \"\>", "\[InvisibleSpace]", "0"}],
  
  SequenceForm[" * Debug level             = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299127152*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299157699*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  K    <B, Y>           mu    theta/tau        alpha\"\>", 
   "\[InvisibleSpace]", "\<\"       |X S|2      |X S|oo \"\>", 
   "\[InvisibleSpace]", "\<\"   |A X - B|   |A* X - C|\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "  K    <B, Y>           mu    theta/tau        alpha", 
   "       |X S|2      |X S|oo ", "   |A X - B|   |A* X - C|", ""],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.4761832991934*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" -----------------------------------------------------\"\>", 
   "\[InvisibleSpace]", \
"\<\"------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -----------------------------------------------------", 
   "------------------------------------------------------", ""],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.4761832992257643`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  1\"\>",
     1,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-9.1470\"\>",
       -9.147005444646096,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-9.147005444646096, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.0000\"\>",
       3.0000000000000027`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.0000000000000027`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.8857\"\>",
       2.885662431941926,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.885662431941926, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.9386\"\>",
       6.938621555987572,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.938621555987572, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.3447\"\>",
       2.3447377848247344`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.3447377848247344`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.0413\"\>",
       4.041272810440265,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.041272810440265, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 0.0000\"\>",
       0,
       Editable->False],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[0, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[1, 2], " ", 
   SequenceForm[
    PaddedForm[-9.147005444646096, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.0000000000000027`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.885662431941926, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[6.938621555987572, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.3447377848247344`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[4.041272810440265, {5, 4}], " E", 
    PaddedForm[-16, 2]], " ", 
   SequenceForm[
    PaddedForm[0, {5, 4}], " E", 
    PaddedForm[0, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299262763*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  2\"\>",
     2,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.2568\"\>",
       -1.256760507717344,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.256760507717344, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.0000\"\>",
       9.00000000000001,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.00000000000001, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.7128\"\>",
       8.712785513747539,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.712785513747539, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1616\"\>",
       1.1616305056616252`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1616305056616252`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.4840\"\>",
       3.483996301211543,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.483996301211543, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.0556\"\>",
       6.055551679337975,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.055551679337975, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.7771\"\>",
       8.777083671441753,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-17\"\>",
       -17,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.777083671441753, {5, 4}], " E", 
     PaddedForm[-17, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[2, 2], " ", 
   SequenceForm[
    PaddedForm[-1.256760507717344, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.00000000000001, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[8.712785513747539, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1616305056616252`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[3.483996301211543, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[6.055551679337975, {5, 4}], " E", 
    PaddedForm[-16, 2]], " ", 
   SequenceForm[
    PaddedForm[8.777083671441753, {5, 4}], " E", 
    PaddedForm[-17, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299297282*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  3\"\>",
     3,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.2989\"\>",
       -1.2988676112376754`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.2988676112376754`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.7000\"\>",
       2.699999999999998,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.699999999999998, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.5754\"\>",
       2.5754432518190455`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.5754432518190455`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.9231\"\>",
       8.923141311713445,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.923141311713445, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.6520\"\>",
       3.6519714026679835`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.6519714026679835`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3878\"\>",
       1.3877787807814457`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3877787807814457`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7554\"\>",
       1.7554167342883507`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7554167342883507`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[3, 2], " ", 
   SequenceForm[
    PaddedForm[-1.2988676112376754`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.699999999999998, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.5754432518190455`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[8.923141311713445, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.6519714026679835`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3877787807814457`, {5, 4}], " E", 
    PaddedForm[-16, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7554167342883507`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299330859*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  4\"\>",
     4,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.2983\"\>",
       -1.2983225924895143`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.2983225924895143`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.1000\"\>",
       8.099999999999945,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.099999999999945, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.6605\"\>",
       7.660496105908782,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.660496105908782, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.2421\"\>",
       4.242147227927021,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.242147227927021, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8598\"\>",
       1.859803500435616,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.859803500435616, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.0219\"\>",
       8.0218535430933,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.0218535430933, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.2368\"\>",
       3.236828524569469,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.236828524569469, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[4, 2], " ", 
   SequenceForm[
    PaddedForm[-1.2983225924895143`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[8.099999999999945, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[7.660496105908782, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.242147227927021, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.859803500435616, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[8.0218535430933, {5, 4}], " E", 
    PaddedForm[-16, 2]], " ", 
   SequenceForm[
    PaddedForm[3.236828524569469, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.4761832993644037`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  5\"\>",
     5,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.3014\"\>",
       -1.3013583646210143`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.3013583646210143`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4300\"\>",
       2.4299999999999846`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.4299999999999846`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.2945\"\>",
       2.294522643026285,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.294522643026285, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.6440\"\>",
       2.643977346075908,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.643977346075908, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1796\"\>",
       1.1795710184696278`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1795710184696278`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5346\"\>",
       1.5345808426613887`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5345808426613887`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7554\"\>",
       1.7554167342883507`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7554167342883507`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[5, 2], " ", 
   SequenceForm[
    PaddedForm[-1.3013583646210143`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.4299999999999846`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[2.294522643026285, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.643977346075908, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1795710184696278`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5345808426613887`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7554167342883507`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299398612*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  6\"\>",
     6,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.3024\"\>",
       -1.3023610028972215`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.3023610028972215`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.2900\"\>",
       7.290000000000049,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.290000000000049, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.8805\"\>",
       6.880536819043071,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.880536819043071, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6361\"\>",
       1.6361240725350727`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6361240725350727`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.6357\"\>",
       7.635655393765983,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.635655393765983, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4064\"\>",
       2.406356735724334,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.406356735724334, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1776\"\>",
       1.1775693440128312`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1775693440128312`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[6, 2], " ", 
   SequenceForm[
    PaddedForm[-1.3023610028972215`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[7.290000000000049, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[6.880536819043071, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6361240725350727`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[7.635655393765983, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.406356735724334, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1775693440128312`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.4761832994324703`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  7\"\>",
     7,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.3027\"\>",
       -1.3026532535234494`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.3026532535234494`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.1870\"\>",
       2.18700000000013,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.18700000000013, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0639\"\>",
       2.0638835697393483`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0638835697393483`, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0306\"\>",
       1.0306148954011727`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0306148954011727`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9568\"\>",
       4.9568435891203935`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.9568435891203935`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4016\"\>",
       2.4015783967401103`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.4015783967401103`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3597\"\>",
       1.3597399555105183`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3597399555105183`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[7, 2], " ", 
   SequenceForm[
    PaddedForm[-1.3026532535234494`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.18700000000013, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0638835697393483`, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0306148954011727`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[4.9568435891203935`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.4015783967401103`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3597399555105183`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.4761832994629498`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  8\"\>",
     8,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.3027\"\>",
       -1.3027392145455,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.3027392145455, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.5610\"\>",
       6.560999999996327,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.560999999996327, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.1914\"\>",
       6.191397935168485,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.191397935168485, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.5454\"\>",
       6.545439886641765,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.545439886641765, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.2024\"\>",
       3.2023968986367555`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.2023968986367555`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.1826\"\>",
       2.1825834181977277`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.1825834181977277`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3597\"\>",
       1.3597399555105183`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3597399555105183`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[8, 2], " ", 
   SequenceForm[
    PaddedForm[-1.3027392145455, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[6.560999999996327, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[6.191397935168485, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[6.545439886641765, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[3.2023968986367555`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.1825834181977277`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3597399555105183`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299500141*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  9\"\>",
     9,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.3028\"\>",
       -1.302764750461698,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.302764750461698, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9683\"\>",
       1.9683000000018571`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.9683000000018571`, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8574\"\>",
       1.8573964935752987`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.8573964935752987`, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.1714\"\>",
       4.17143681470937,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.17143681470937, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0602\"\>",
       2.060218699434553,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.060218699434553, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9082\"\>",
       1.9081946554507248`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.9081946554507248`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3597\"\>",
       1.3597399555105183`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3597399555105183`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[9, 2], " ", 
   SequenceForm[
    PaddedForm[-1.302764750461698, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.9683000000018571`, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[1.8573964935752987`, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.17143681470937, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.060218699434553, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.9081946554507248`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3597399555105183`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299551124*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 10\"\>",
     10,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.3028\"\>",
       -1.3027723767782482`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.3027723767782482`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.9049\"\>",
       5.904900000066007,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.904900000066007, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.5722\"\>",
       5.572168825609565,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.572168825609565, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.6625\"\>",
       2.6624817621325936`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.6624817621325936`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3219\"\>",
       1.3218697852330448`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3218697852330448`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8757\"\>",
       1.8756849425003195`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.8756849425003195`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.7771\"\>",
       8.777083671441753,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-17\"\>",
       -17,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.777083671441753, {5, 4}], " E", 
     PaddedForm[-17, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[10, 2], " ", 
   SequenceForm[
    PaddedForm[-1.3027723767782482`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[5.904900000066007, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[5.572168825609565, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.6624817621325936`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3218697852330448`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.8756849425003195`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[8.777083671441753, {5, 4}], " E", 
    PaddedForm[-17, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299580035*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 11\"\>",
     11,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.3028\"\>",
       -1.3027746601206767`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.3027746601206767`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7715\"\>",
       1.7714700000210348`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7714700000210348`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6716\"\>",
       1.671648786468547,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.671648786468547, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7005\"\>",
       1.700492909128291,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.700492909128291, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.4676\"\>",
       8.467600772900537,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.467600772900537, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0854\"\>",
       1.085426839385087,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.085426839385087, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.2368\"\>",
       3.236828524569469,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.236828524569469, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[11, 2], " ", 
   SequenceForm[
    PaddedForm[-1.3027746601206767`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7714700000210348`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.671648786468547, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.700492909128291, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[8.467600772900537, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.085426839385087, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[3.236828524569469, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.4761832996194897`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 12\"\>",
     12,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.3028\"\>",
       -1.3027753445344707`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.3027753445344707`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.3144\"\>",
       5.31440999999872,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.31440999999872, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.0149\"\>",
       5.0149446836684906`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.0149446836684906`, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0864\"\>",
       1.086396494733402,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.086396494733402, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.4189\"\>",
       5.418870540819534,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.418870540819534, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.4859\"\>",
       7.4858696601672765`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.4858696601672765`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.5108\"\>",
       3.5108334685767013`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.5108334685767013`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[12, 2], " ", 
   SequenceForm[
    PaddedForm[-1.3027753445344707`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[5.31440999999872, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[5.0149446836684906`, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.086396494733402, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[5.418870540819534, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[7.4858696601672765`, {5, 4}], " E", 
    PaddedForm[-16, 2]], " ", 
   SequenceForm[
    PaddedForm[3.5108334685767013`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299652207*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 13\"\>",
     13,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.3028\"\>",
       -1.302775549783552,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.302775549783552, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5943\"\>",
       1.594322999925065,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.594322999925065, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5045\"\>",
       1.5044832549513558`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5044832549513558`, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.9415\"\>",
       6.941542304243756,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.941542304243756, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.4658\"\>",
       3.465792385523861,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.465792385523861, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.6288\"\>",
       9.628790178002168,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.628790178002168, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9635\"\>",
       2.9634845277824207`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.9634845277824207`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[13, 2], " ", 
   SequenceForm[
    PaddedForm[-1.302775549783552, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.594322999925065, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5044832549513558`, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[6.941542304243756, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[3.465792385523861, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[9.628790178002168, {5, 4}], " E", 
    PaddedForm[-16, 2]], " ", 
   SequenceForm[
    PaddedForm[2.9634845277824207`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299686103*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 14\"\>",
     14,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.3028\"\>",
       -1.302775611348814,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.302775611348814, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.7830\"\>",
       4.782968998413816,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.782968998413816, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.5134\"\>",
       4.513449637132028,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.513449637132028, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.4355\"\>",
       4.435541696307976,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.435541696307976, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.2159\"\>",
       2.2158643979721173`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.2158643979721173`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0287\"\>",
       1.0286753047367072`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0286753047367072`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.8305\"\>",
       2.830524433501838,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.830524433501838, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[14, 2], " ", 
   SequenceForm[
    PaddedForm[-1.302775611348814, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.782968998413816, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[4.513449637132028, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.435541696307976, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[2.2158643979721173`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0286753047367072`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[2.830524433501838, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299719784*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 15\"\>",
     15,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.3028\"\>",
       -1.3027756298172086`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.3027756298172086`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4349\"\>",
       1.4348907017676396`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4348907017676396`, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3540\"\>",
       1.3540348874361057`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3540348874361057`, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.8343\"\>",
       2.834308397375851,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.834308397375851, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4164\"\>",
       1.4164190019490217`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4164190019490217`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1333\"\>",
       1.1333481637085931`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1333481637085931`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9230\"\>",
       1.9229626863835638`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.9229626863835638`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[15, 2], " ", 
   SequenceForm[
    PaddedForm[-1.3027756298172086`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4348907017676396`, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3540348874361057`, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.834308397375851, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4164190019490217`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1333481637085931`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[1.9229626863835638`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.4761832997535677`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 16\"\>",
     16,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.3028\"\>",
       -1.30277563535758,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.30277563535758, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.3047\"\>",
       4.304672089161383,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.304672089161383, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.0621\"\>",
       4.062104756524515,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.062104756524515, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8111\"\>",
       1.811138374381304,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.811138374381304, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.0528\"\>",
       9.052793407916194,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.052793407916194, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2224\"\>",
       1.2223574566930984`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2223574566930984`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.3307\"\>",
       3.3306690738754696`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.3306690738754696`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[16, 2], " ", 
   SequenceForm[
    PaddedForm[-1.30277563535758, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.304672089161383, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[4.062104756524515, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.811138374381304, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[9.052793407916194, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2223574566930984`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[3.3306690738754696`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299786317*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 17\"\>",
     17,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.3028\"\>",
       -1.3027756370196732`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.3027756370196732`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2914\"\>",
       1.2914016324237532`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2914016324237532`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2186\"\>",
       1.2186315170791775`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2186315170791775`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1573\"\>",
       1.1573317226748217`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1573317226748217`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.7857\"\>",
       5.785666664721849,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.785666664721849, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3613\"\>",
       1.361272006716578,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.361272006716578, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1402\"\>",
       3.1401849173675505`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1401849173675505`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[17, 2], " ", 
   SequenceForm[
    PaddedForm[-1.3027756370196732`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2914016324237532`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2186315170791775`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1573317226748217`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[5.785666664721849, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[1.361272006716578, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1401849173675505`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299820072*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 18\"\>",
     18,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.3028\"\>",
       -1.3027756375182988`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.3027756375182988`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.8742\"\>",
       3.874205011460258,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-10\"\>",
       -10,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.874205011460258, {5, 4}], " E", 
     PaddedForm[-10, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.6559\"\>",
       3.655895249269633,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-10\"\>",
       -10,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.655895249269633, {5, 4}], " E", 
     PaddedForm[-10, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.3955\"\>",
       7.395456772305783,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.395456772305783, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.6974\"\>",
       3.6974265373917885`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.6974265373917885`, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2032\"\>",
       1.2032135540987619`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2032135540987619`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.7689\"\>",
       5.768888059150692,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.768888059150692, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[18, 2], " ", 
   SequenceForm[
    PaddedForm[-1.3027756375182988`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[3.874205011460258, {5, 4}], " E", 
    PaddedForm[-10, 2]], " ", 
   SequenceForm[
    PaddedForm[3.655895249269633, {5, 4}], " E", 
    PaddedForm[-10, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[7.395456772305783, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[3.6974265373917885`, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2032135540987619`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[5.768888059150692, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299854046*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \
-------------------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"---------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -------------------------------------------------------------------", 
   "---------------------------", ""],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299882846*^9}],

Cell[BoxData["\<\"* Optimal solution has been found\"\>"], "Print",
 CellChangeTimes->{
  3.474479440035935*^9, 3.4744795251458883`*^9, 3.4744796397740383`*^9, 
   3.474479693781296*^9, 3.474479807104436*^9, 3.474480226512681*^9, 
   3.474480935683814*^9, {3.474484289717329*^9, 3.4744843006689987`*^9}, 
   3.474485028727428*^9, 3.476183299916716*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"solution", " ", "of", " ", "the", " ", "SDP"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.474484308425562*^9, 3.474484312613*^9}, {
  3.476183484700305*^9, 3.476183484912212*^9}}],

Cell[CellGroupData[{

Cell[BoxData["Y"], "Input",
 CellChangeTimes->{3.4744797093403254`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"1.3027756375182988`", ",", "0.21712927291971665`", ",", 
     RowBox[{"-", "0.43425854583943285`"}], ",", "0.28287072234744676`"}], 
    "}"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.474479709711073*^9, 3.474479811761376*^9, 3.474480228718669*^9, 
   3.474480938128683*^9, {3.474484292145941*^9, 3.474484302458763*^9}, 
   3.474485032603324*^9, 3.4761833027808123`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "the", " ", "matricial", " ", "radius", " ", "of", " ", "the", " ", "NC", 
   " ", "ellipse"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.4744843291865377`*^9, 3.47448434663797*^9}, {
  3.476183468740749*^9, 3.476183473552746*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1", "/", 
  RowBox[{
   RowBox[{"Flatten", "[", "Y", "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4744843053781633`*^9, 3.4744843224602823`*^9}}],

Cell[BoxData["0.7675918793699072`"], "Output",
 CellChangeTimes->{3.474484322868458*^9, 3.474485034874909*^9, 
  3.476183305339849*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "the", " ", "problem", " ", "is", " ", "small", " ", "enough", " ", "to", 
   " ", "be", " ", "solved", " ", "symbolically", " ", 
   RowBox[{"(", 
    RowBox[{"in", " ", "the", " ", "scalar", " ", "case"}], ")"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.474484402762477*^9, 3.4744844152487707`*^9}, {
  3.4744845112384033`*^9, 3.4744845165291243`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Maximize", "[", " ", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"x1", "^", "2"}], "+", 
     RowBox[{"x2", "^", "2"}]}], "]"}], ",", 
   RowBox[{"matPsd", "[", 
    RowBox[{"L", "[", 
     RowBox[{"x1", ",", "x2"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.474484416885346*^9, 3.474484432311829*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "3"], " ", 
    SqrtBox[
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        SqrtBox["13"]}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"26", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"117", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"65", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"117", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.4744844331125813`*^9, 3.4744850448038807`*^9, 
  3.476183312666098*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "//", "N"}]], "Input",
 CellChangeTimes->{{3.474484434890932*^9, 3.474484435429154*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.7675918792439982`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      RowBox[{"-", "0.22243595926687423`"}]}], ",", 
     RowBox[{"x2", "\[Rule]", "0.7346560672221787`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.4744844355649843`*^9, 3.4744850462270613`*^9, 
  3.476183313793264*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141, 701},
WindowMargins->{{Automatic, 26}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 158, 3, 185, "Title"],
Cell[728, 27, 252, 6, 107, "Subtitle"],
Cell[983, 35, 184, 4, 40, "Input"],
Cell[1170, 41, 493, 10, 111, "Input"],
Cell[1666, 53, 294, 6, 40, "Input"],
Cell[1963, 61, 1292, 34, 111, "Input"],
Cell[3258, 97, 345, 7, 40, "Input"],
Cell[CellGroupData[{
Cell[3628, 108, 1002, 27, 110, "Input"],
Cell[4633, 137, 765, 21, 80, "Output"],
Cell[5401, 160, 809, 23, 80, "Output"]
}, Open  ]],
Cell[6225, 186, 200, 4, 40, "Input"],
Cell[6428, 192, 287, 8, 42, "Input"],
Cell[CellGroupData[{
Cell[6740, 204, 171, 4, 40, "Input"],
Cell[6914, 210, 821, 24, 80, "Output"]
}, Open  ]],
Cell[7750, 237, 228, 4, 40, "Input"],
Cell[CellGroupData[{
Cell[8003, 245, 469, 13, 40, "Input"],
Cell[8475, 260, 10086, 174, 547, "Output"]
}, Open  ]],
Cell[18576, 437, 186, 4, 40, "Input"],
Cell[18765, 443, 278, 7, 42, "Input"],
Cell[19046, 452, 184, 4, 40, "Input"],
Cell[19233, 458, 465, 13, 42, "Input"],
Cell[19701, 473, 330, 7, 40, "Input"],
Cell[20034, 482, 611, 17, 42, "Input"],
Cell[CellGroupData[{
Cell[20670, 503, 279, 7, 64, "Input"],
Cell[20952, 512, 3140, 96, 172, "Output"]
}, Open  ]],
Cell[24107, 611, 278, 5, 40, "Input"],
Cell[CellGroupData[{
Cell[24410, 620, 822, 22, 64, "Input"],
Cell[25235, 644, 2186, 66, 102, "Output"]
}, Open  ]],
Cell[27436, 713, 583, 14, 64, "Input"],
Cell[CellGroupData[{
Cell[28044, 731, 840, 22, 64, "Input"],
Cell[28887, 755, 3900, 117, 102, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32824, 877, 843, 22, 64, "Input"],
Cell[33670, 901, 3351, 99, 102, "Output"]
}, Open  ]],
Cell[37036, 1003, 181, 4, 40, "Input"],
Cell[CellGroupData[{
Cell[37242, 1011, 249, 6, 64, "Input"],
Cell[37494, 1019, 2235, 69, 102, "Output"]
}, Open  ]],
Cell[39744, 1091, 394, 9, 40, "Input"],
Cell[CellGroupData[{
Cell[40163, 1104, 610, 17, 64, "Input"],
Cell[40776, 1123, 3986, 120, 102, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44799, 1248, 617, 17, 64, "Input"],
Cell[45419, 1267, 3453, 102, 102, "Output"]
}, Open  ]],
Cell[48887, 1372, 323, 6, 40, "Input"],
Cell[CellGroupData[{
Cell[49235, 1382, 411, 10, 40, "Input"],
Cell[49649, 1394, 2733, 86, 162, "Output"]
}, Open  ]],
Cell[52397, 1483, 239, 5, 40, "Input"],
Cell[CellGroupData[{
Cell[52661, 1492, 340, 8, 64, "Input"],
Cell[53004, 1502, 2576, 82, 250, "Output"]
}, Open  ]],
Cell[55595, 1587, 359, 6, 40, "Input"],
Cell[CellGroupData[{
Cell[55979, 1597, 101, 2, 40, "Input"],
Cell[56083, 1601, 124, 1, 40, "Output"]
}, Open  ]],
Cell[56222, 1605, 48, 1, 40, "Input"],
Cell[56273, 1608, 240, 5, 40, "Input"],
Cell[56516, 1615, 661, 17, 40, "Input"],
Cell[CellGroupData[{
Cell[57202, 1636, 94, 2, 40, "Input"],
Cell[57299, 1640, 6607, 167, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63943, 1812, 251, 7, 40, "Input"],
Cell[CellGroupData[{
Cell[64219, 1823, 577, 13, 30, "Print"],
Cell[64799, 1838, 333, 5, 30, "Print"],
Cell[65135, 1845, 341, 5, 30, "Print"],
Cell[65479, 1852, 484, 10, 30, "Print"],
Cell[65966, 1864, 482, 10, 30, "Print"],
Cell[66451, 1876, 341, 5, 30, "Print"],
Cell[66795, 1883, 561, 12, 30, "Print"],
Cell[67359, 1897, 505, 10, 30, "Print"],
Cell[67867, 1909, 332, 5, 54, "Print"],
Cell[68202, 1916, 508, 10, 30, "Print"],
Cell[68713, 1928, 498, 10, 30, "Print"],
Cell[69214, 1940, 331, 5, 54, "Print"],
Cell[69548, 1947, 714, 19, 30, "Print"],
Cell[70265, 1968, 528, 10, 30, "Print"],
Cell[70796, 1980, 337, 5, 54, "Print"],
Cell[71136, 1987, 482, 10, 30, "Print"],
Cell[71621, 1999, 319, 5, 30, "Print"],
Cell[71943, 2006, 728, 14, 54, "Print"],
Cell[72674, 2022, 701, 14, 54, "Print"],
Cell[73378, 2038, 5593, 178, 54, "Print"],
Cell[78974, 2218, 5633, 178, 54, "Print"],
Cell[84610, 2398, 5663, 178, 54, "Print"],
Cell[90276, 2578, 5635, 178, 54, "Print"],
Cell[95914, 2758, 5663, 178, 54, "Print"],
Cell[101580, 2938, 5653, 178, 54, "Print"],
Cell[107236, 3118, 5668, 178, 54, "Print"],
Cell[112907, 3298, 5645, 178, 54, "Print"],
Cell[118555, 3478, 5654, 178, 54, "Print"],
Cell[124212, 3658, 5659, 178, 54, "Print"],
Cell[129874, 3838, 5649, 178, 54, "Print"],
Cell[135526, 4018, 5656, 178, 54, "Print"],
Cell[141185, 4198, 5647, 178, 54, "Print"],
Cell[146835, 4378, 5647, 178, 54, "Print"],
Cell[152485, 4558, 5673, 178, 54, "Print"],
Cell[158161, 4738, 5644, 178, 54, "Print"],
Cell[163808, 4918, 5665, 178, 54, "Print"],
Cell[169476, 5098, 5659, 178, 54, "Print"],
Cell[175138, 5278, 673, 14, 54, "Print"],
Cell[175814, 5294, 352, 5, 30, "Print"]
}, Open  ]]
}, Open  ]],
Cell[176193, 5303, 231, 5, 40, "Input"],
Cell[CellGroupData[{
Cell[176449, 5312, 71, 1, 40, "Input"],
Cell[176523, 5315, 454, 10, 40, "Output"]
}, Open  ]],
Cell[176992, 5328, 282, 6, 40, "Input"],
Cell[CellGroupData[{
Cell[177299, 5338, 206, 5, 40, "Input"],
Cell[177508, 5345, 135, 2, 40, "Output"]
}, Open  ]],
Cell[177658, 5350, 411, 9, 40, "Input"],
Cell[CellGroupData[{
Cell[178094, 5363, 419, 12, 40, "Input"],
Cell[178516, 5377, 992, 33, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179545, 5415, 116, 2, 40, "Input"],
Cell[179664, 5419, 361, 10, 40, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> nccube-26feb010.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    615847,      19062]
NotebookOptionsPosition[    608413,      18874]
NotebookOutlinePosition[    608874,      18892]
CellTagsIndexPosition[    608831,      18889]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
This notebook solves two instances of the matricial (NC) matrix cube problem\
\>", "Title",
 CellChangeTimes->{{3.476182988073408*^9, 3.4761830000570383`*^9}, {
  3.476183701836094*^9, 3.47618371299364*^9}, {3.476183815478065*^9, 
  3.476183816146016*^9}}],

Cell[TextData[{
 "Accompanies the paper `",
 StyleBox["The matricial relaxation of a linear matrix inequality",
  FontSlant->"Italic"],
 "' by Helton, Klep, McCullough"
}], "Subtitle",
 CellChangeTimes->{{3.4761831087030983`*^9, 3.476183148138267*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"our", " ", "standard", " ", "abbreviations"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.474483895029161*^9, 3.474483901985938*^9}}],

Cell[BoxData[{
 RowBox[{"mf", ":=", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"im", ":=", "IdentityMatrix"}], "\[IndentingNewLine]", 
 RowBox[{"kp", ":=", "KroneckerProduct"}], "\[IndentingNewLine]", 
 RowBox[{"zm", ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "#1", "}"}], ",", 
     RowBox[{"{", "#2", "}"}]}], "]"}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sp", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"a", "*", "b"}]}]}], "Input",
 CellChangeTimes->{{3.4744006372140512`*^9, 3.474400640137987*^9}, {
  3.474410186348957*^9, 3.4744101914636393`*^9}, {3.4744759353655157`*^9, 
  3.474475945690772*^9}, {3.474860394979727*^9, 3.4748604248451014`*^9}, {
  3.474862025073111*^9, 3.4748620251922417`*^9}, {3.474992784861115*^9, 
  3.4749927850679083`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "a", " ", "macro", " ", "to", " ", "define", " ", "the", " ", "matrix", " ",
    "unknown"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.474483904654879*^9, 3.474483914650043*^9}, {
  3.474996561766656*^9, 3.47499656557824*^9}, {3.4761838711984243`*^9, 
  3.476183876988394*^9}, {3.476184279694448*^9, 3.476184286598749*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"unknC", "[", 
   RowBox[{"symb_", ",", "d_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"symb", "[", " ", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{"i", ",", "j"}], "]"}], ",", " ", 
      RowBox[{"Max", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.474989058201988*^9, 3.4749890631448097`*^9}, 
   3.474996556060513*^9, 3.475009825330142*^9, {3.476184271976741*^9, 
   3.476184275778454*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "two", " ", "different", " ", "ways", " ", "of", " ", "presenting", " ", 
   "a", " ", "circle", " ", "with", " ", "a", " ", "monic", " ", "LMI"}], " ",
   "*)"}]], "Input",
 CellChangeTimes->{{3.474483917279217*^9, 3.4744839538302393`*^9}, {
  3.474484668159388*^9, 3.474484668316567*^9}, {3.475086301097143*^9, 
  3.47508630853819*^9}, {3.476183931965373*^9, 3.476183933637838*^9}, {
  3.4761842163673353`*^9, 3.476184219086969*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A1circ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A2circ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B1circ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2circ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.474410172995769*^9, 3.474410184286529*^9}, {
  3.474412346927525*^9, 3.474412373946911*^9}, {3.474413677780507*^9, 
  3.474413699778907*^9}, {3.474468793954001*^9, 3.474468819771318*^9}, {
  3.474468974547176*^9, 3.4744689986124783`*^9}, {3.474480196531996*^9, 
  3.474480207343346*^9}, {3.47448395611805*^9, 3.474483977298821*^9}, {
  3.474860244882924*^9, 3.4748602797458153`*^9}, {3.4749956228301353`*^9, 
  3.474995629403517*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"{", 
    RowBox[{"A1circ", ",", "A2circ"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.475002520077189*^9, 3.475002523659281*^9}, {
  3.475002719965783*^9, 3.4750027232146482`*^9}, {3.475003444802641*^9, 
  3.4750034450976133`*^9}, {3.475003612892263*^9, 3.475003614287888*^9}, {
  3.475080260584281*^9, 3.4750802698503857`*^9}, {3.475085361116273*^9, 
  3.475085362547846*^9}, {3.47618392052634*^9, 3.476183920861021*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"{", 
    RowBox[{"B1circ", ",", "B2circ"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4750833398212233`*^9, 3.475083341023028*^9}, {
  3.475083387879634*^9, 3.4750833924324007`*^9}, {3.47508438257305*^9, 
  3.475084385304359*^9}, {3.4750853542246923`*^9, 3.475085355564314*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"Length", "[", "B", "]"}]}], ";", " ", 
  RowBox[{"d", "=", 
   RowBox[{"Length", "[", 
    RowBox[{"B", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"matC", "=", 
    RowBox[{"unknC", "[", 
     RowBox[{"C", ",", 
      RowBox[{"2", " ", "g", " ", "d"}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"form", " ", "the", " ", "lhs", " ", "of", " ", "equation", " ", 
    RowBox[{"(", "2", ")"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"lhs2", "=", 
   RowBox[{"Sum", "[", " ", 
    RowBox[{
     RowBox[{"matC", "[", 
      RowBox[{"[", " ", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{"n", ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], " ", "d"}], "+", "1"}], ",", 
            RowBox[{"i", " ", "d"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{"n", ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], " ", "d"}], "+", "1"}], ",", 
            RowBox[{"i", " ", "d"}]}], "}"}]}], "]"}]}], "  ", "]"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"2", "g"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.474476024610354*^9, 3.4744760347521467`*^9}, 
   3.474484739880088*^9, {3.4749927152818003`*^9, 3.4749927153585997`*^9}, {
   3.474994182256394*^9, 3.474994183422567*^9}, {3.4749943326910257`*^9, 
   3.4749943497365522`*^9}, {3.474994612991933*^9, 3.474994746153092*^9}, {
   3.47500328255492*^9, 3.475003282681006*^9}, 3.475080453326033*^9, {
   3.47508048491148*^9, 3.475080485170738*^9}, {3.475081703732292*^9, 
   3.475081734127657*^9}, {3.475083283724224*^9, 3.4750833135701714`*^9}, 
   3.475083411065831*^9, {3.475085127893182*^9, 3.4750852391811733`*^9}, {
   3.475085314032215*^9, 3.475085331810021*^9}, 3.475085449129695*^9, {
   3.47508633891986*^9, 3.475086380808529*^9}, 3.475418319296947*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"equation", " ", 
    RowBox[{"(", "2", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"eq2", "=", 
     RowBox[{"lhs2", "-", 
      RowBox[{"im", "[", "d", "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"lhs3", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"matC", "[", 
         RowBox[{"[", " ", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{"n", ",", " ", 
             RowBox[{"{", " ", 
              RowBox[{"n", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "i"}], "-", "1"}], ")"}], " ", "d"}], "+", 
                "1"}], ",", 
               RowBox[{"2", "i", " ", "d"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{"n", ",", " ", 
             RowBox[{"{", " ", 
              RowBox[{"n", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "i"}], "-", "1", "-", "1"}], ")"}], " ", 
                 "d"}], "+", "1"}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "i"}], "-", "1"}], ")"}], " ", "d"}]}], 
              "}"}]}], "]"}]}], "  ", "]"}], "]"}], " ", "+", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"matC", "[", 
         RowBox[{"[", " ", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{"n", ",", " ", 
             RowBox[{"{", " ", 
              RowBox[{"n", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "i"}], "-", "1", "-", "1"}], ")"}], " ", 
                 "d"}], "+", "1"}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "i"}], "-", "1"}], ")"}], " ", "d"}]}], 
              "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{"n", ",", " ", 
             RowBox[{"{", " ", 
              RowBox[{"n", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "i"}], "-", "1"}], ")"}], " ", "d"}], "+", 
                "1"}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "i"}], ")"}], " ", "d"}]}], "}"}]}], "]"}]}], 
          "  ", "]"}], "]"}]}], " ", "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "g"}], "}"}]}], "]"}]}], " ", 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.474476024610354*^9, 3.4744760347521467`*^9}, 
   3.474484739880088*^9, {3.4749927152818003`*^9, 3.4749927153585997`*^9}, {
   3.474994182256394*^9, 3.474994183422567*^9}, {3.4749943326910257`*^9, 
   3.4749943497365522`*^9}, {3.474994612991933*^9, 3.474994746153092*^9}, {
   3.47500328255492*^9, 3.475003282681006*^9}, 3.475080453326033*^9, {
   3.47508048491148*^9, 3.475080485170738*^9}, {3.475081703732292*^9, 
   3.475081734127657*^9}, {3.475083283724224*^9, 3.4750833135701714`*^9}, 
   3.475083411065831*^9, {3.475085127893182*^9, 3.4750852391811733`*^9}, {
   3.475085314032215*^9, 3.475085331810021*^9}, 3.475085449129695*^9, {
   3.47508633891986*^9, 3.475086380808529*^9}, 3.475418319296947*^9, 
   3.475418412825223*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "construct", " ", "all", " ", "lhs", " ", "of", " ", "equations", " ", 
     RowBox[{"(", "3", ")"}]}], ",", " ", 
    RowBox[{
     RowBox[{"(", "4", ")"}], "."}]}], "  ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"equation", " ", 
     RowBox[{"(", "3", ")"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", "4", ")"}], " ", "will", " ", "be", " ", "written", " ", 
     "in", " ", "matrix", " ", "form", " ", "with", " ", "a", " ", 
     "parameter", " ", "r"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"eq3", "=", 
     RowBox[{"lhs3", "-", 
      RowBox[{"r", " ", "B"}]}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "we", " ", "solve", " ", "these", " ", "systems", " ", "of", " ", 
     "linear", " ", "equations", " ", "to", " ", "reduce", " ", "the", " ", 
     "number", " ", "of", " ", "unknowns"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Solve", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"eq2", "\[Equal]", "0"}], ",", 
        RowBox[{"eq3", "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"Flatten", "[", "matC", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "our", " ", "SDP", " ", "in", " ", "dual", " ", "form", " ", "looks", " ",
      "as", " ", "follows"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"matCP", "=", 
     RowBox[{"matC", "/.", 
      RowBox[{"Flatten", "[", 
       RowBox[{"%", ",", "1"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Denominator", "[", "matCP", "]"}], "//", "Flatten"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"cden", "=", 
     RowBox[{"Apply", "[", 
      RowBox[{"LCM", ",", "%"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.474476024610354*^9, 3.4744760347521467`*^9}, 
   3.474484739880088*^9, {3.4749927152818003`*^9, 3.4749927153585997`*^9}, {
   3.474994182256394*^9, 3.474994183422567*^9}, {3.4749943326910257`*^9, 
   3.4749943497365522`*^9}, {3.474994612991933*^9, 3.474994746153092*^9}, {
   3.47500328255492*^9, 3.475003282681006*^9}, 3.475080453326033*^9, {
   3.47508048491148*^9, 3.475080485170738*^9}, {3.475081703732292*^9, 
   3.475081734127657*^9}, {3.475083283724224*^9, 3.4750833135701714`*^9}, 
   3.475083411065831*^9, {3.475085127893182*^9, 3.4750852391811733`*^9}, {
   3.475085314032215*^9, 3.475085331810021*^9}, 3.475085449129695*^9, {
   3.47508633891986*^9, 3.475086380808529*^9}, 3.475418319296947*^9, 
   3.475418412825223*^9, 3.475419249815961*^9, 3.476184029275887*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"load", " ", "Mauricio", " ", "de", " ", 
   RowBox[{"Oliveira", "'"}], "s", " ", "interior", " ", "point", " ", "SDP", 
   " ", "solver", " ", "for", " ", "Mathematica"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.4744838828884706`*^9, 3.474483892474052*^9}, {
  3.476183849079414*^9, 3.47618385007896*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", "\"\</Users/iklep/math/ipsolver\>\"", 
  "]"}], "\n", 
 RowBox[{"<<", "SDP`"}], "\n", 
 RowBox[{"<<", "cSDP`"}]}], "Input",
 CellChangeTimes->{{3.4749965412866907`*^9, 3.4749965453387003`*^9}}],

Cell[BoxData["\<\"/Users/iklep/math/ipsolver\"\>"], "Output",
 CellChangeTimes->{3.47499654589318*^9, 3.474997477130962*^9, 
  3.474997677914522*^9, 3.4750005637233458`*^9, 3.475080213464917*^9, 
  3.47508251970603*^9, 3.475083375221149*^9, 3.475083421653303*^9, 
  3.475417957149672*^9, 3.476184038882167*^9, 3.476184337570035*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sdp", "=", 
   RowBox[{"SDPMatrices", "[", 
    RowBox[{
     RowBox[{"-", "r"}], ",", 
     RowBox[{
      RowBox[{"cden", 
       RowBox[{"{", "matCP", "}"}]}], "//", "Simplify"}], ",", 
     RowBox[{"Variables", "[", "matCP", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Normal", "[", "sdp", "]"}], "//", "ColumnForm"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Y", ",", "X", ",", "S", ",", "iters"}], "}"}], "=", 
   RowBox[{"SDPSolve", "[", 
    RowBox[{"sdp", ",", 
     RowBox[{"SearchDirection", "\[Rule]", "KSHDual"}]}], "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Flatten", "[", "Y", "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.474476024610354*^9, 3.4744760347521467`*^9}, 
   3.474484739880088*^9, {3.4749927152818003`*^9, 3.4749927153585997`*^9}, {
   3.474994182256394*^9, 3.474994183422567*^9}, {3.4749943326910257`*^9, 
   3.4749943497365522`*^9}, {3.474994612991933*^9, 3.474994746153092*^9}, {
   3.47500328255492*^9, 3.475003282681006*^9}, 3.475080453326033*^9, {
   3.47508048491148*^9, 3.475080485170738*^9}, {3.475081703732292*^9, 
   3.475081734127657*^9}, {3.475083283724224*^9, 3.4750833135701714`*^9}, 
   3.475083411065831*^9, {3.475085127893182*^9, 3.4750852391811733`*^9}, {
   3.475085314032215*^9, 3.475085331810021*^9}, 3.475085449129695*^9, {
   3.47508633891986*^9, 3.475086380808529*^9}, 3.475418319296947*^9, 
   3.475418412825223*^9, 3.475419249815961*^9, 3.4761838359700003`*^9}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{420., {4., 12.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[GridBox[{
           {
            RowBox[{"{", 
             RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "}"}]},
           {
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0"}], "}"}], "}"}], "}"}]},
           {
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                 "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                 "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
                "}"}], ",", 
               RowBox[{"\[LeftSkeleton]", "9", "\[RightSkeleton]"}], ",", 
               RowBox[{"{", 
                RowBox[{
                "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                 "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
                "}"}]}], "}"}], "}"}]}
          },
          BaselinePosition->{Baseline, {1, 1}},
          
          GridBoxAlignment->{
           "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{75., {1., 12.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 27, 22781544990092636001, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{80., {1., 12.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 27, 22781544990092636001, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{125., {3., 12.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 27, 22781544990092636001, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{111., {1., 12.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->{Deployed -> True}],
  Out[27]]], "Output",
 CellChangeTimes->{
  3.4750854563618937`*^9, {3.4750863397815657`*^9, 3.4750863816332817`*^9}, 
   3.4754186109879713`*^9, 3.476184042647459*^9, 3.476184341850127*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \
-------------------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -------------------------------------------------------------------", ""],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184341887705*^9}],

Cell[BoxData["\<\" Problem data:\"\>"], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.47618434192659*^9}],

Cell[BoxData["\<\" * Dimensions (total):\"\>"], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184341962023*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Variables             = \"\>", "\[InvisibleSpace]", "61"}],
  SequenceForm["   - Variables             = ", 61],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184341995593*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Inequalities          = \"\>", "\[InvisibleSpace]", "1"}],
  
  SequenceForm["   - Inequalities          = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342054068*^9}],

Cell[BoxData["\<\" * Dimensions (detail):\"\>"], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342095199*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Variables             = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "61"}], "}"}], "}"}]}],
  SequenceForm["   - Variables             = ", {{1, 61}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342128326*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Inequalities          = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "12", "}"}]}],
  SequenceForm["   - Inequalities          = ", {12}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342161724*^9}],

Cell[BoxData["\<\"\\n Method:\"\>"], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342195848*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Method                  = \"\>", "\[InvisibleSpace]", 
   "LongStep"}],
  SequenceForm[" * Method                  = ", PrimalDual`LongStep],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.47618434222856*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Search direction        = \"\>", "\[InvisibleSpace]", 
   "KSHDual"}],
  SequenceForm[" * Search direction        = ", PrimalDual`KSHDual],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342262463*^9}],

Cell[BoxData["\<\"\\n Precision:\"\>"], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342295494*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Gap tolerance           = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{"1.", "e"}], "-", "9"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    FortranForm[1.*^-9],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm[" * Gap tolerance           = ", 
   FortranForm[1.*^-9]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342341138*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Rationalize iterates    = \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[" * Rationalize iterates    = ", False, ""],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.47618434237008*^9}],

Cell[BoxData["\<\"\\n Other options:\"\>"], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342410233*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Debug level             = \"\>", "\[InvisibleSpace]", "0"}],
  
  SequenceForm[" * Debug level             = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342441883*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342476172*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  K    <B, Y>           mu    theta/tau        alpha\"\>", 
   "\[InvisibleSpace]", "\<\"       |X S|2      |X S|oo \"\>", 
   "\[InvisibleSpace]", "\<\"   |A X - B|   |A* X - C|\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "  K    <B, Y>           mu    theta/tau        alpha", 
   "       |X S|2      |X S|oo ", "   |A X - B|   |A* X - C|", ""],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342508078*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" -----------------------------------------------------\"\>", 
   "\[InvisibleSpace]", \
"\<\"------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -----------------------------------------------------", 
   "------------------------------------------------------", ""],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843425401907`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  1\"\>",
     1,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-3.3136\"\>",
       -3.3136094674556213`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-3.3136094674556213`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.7500\"\>",
       4.75,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.75, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.3728\"\>",
       3.3727810650887586`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.3727810650887586`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.5000\"\>",
       7.5,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.5, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.5965\"\>",
       8.59649122807017,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.59649122807017, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.0234\"\>",
       8.02339181286549,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.02339181286549, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.5438\"\>",
       2.5438405243138007`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.5438405243138007`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3597\"\>",
       1.3597399555105183`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3597399555105183`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[1, 2], " ", 
   SequenceForm[
    PaddedForm[-3.3136094674556213`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[4.75, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.3727810650887586`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[7.5, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[8.59649122807017, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[8.02339181286549, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.5438405243138007`, {5, 4}], " E", 
    PaddedForm[-16, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3597399555105183`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342578772*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  2\"\>",
     2,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-4.9109\"\>",
       -4.910886249921259,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.910886249921259, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4250\"\>",
       1.4249999999999998`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4249999999999998`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.3782\"\>",
       7.3782464211956,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.3782464211956, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6097\"\>",
       1.6097489920551156`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6097489920551156`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.1653\"\>",
       6.165301109598395,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.165301109598395, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0069\"\>",
       1.006881086685732,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.006881086685732, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.2368\"\>",
       3.236828524569469,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.236828524569469, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[2, 2], " ", 
   SequenceForm[
    PaddedForm[-4.910886249921259, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4249999999999998`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[7.3782464211956, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6097489920551156`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[6.165301109598395, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.006881086685732, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[3.236828524569469, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342612204*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  3\"\>",
     3,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-6.5826\"\>",
       -6.582583529002488,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-6.582583529002488, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.2750\"\>",
       4.275000000000002,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.275000000000002, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.2580\"\>",
       2.2580330433638793`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.2580330433638793`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0565\"\>",
       1.0564852982587434`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0564852982587434`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9474\"\>",
       2.9474370682299362`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.9474370682299362`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9493\"\>",
       1.9492735024315029`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.9492735024315029`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5266\"\>",
       1.5265566588595902`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5265566588595902`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[3, 2], " ", 
   SequenceForm[
    PaddedForm[-6.582583529002488, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[4.275000000000002, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.2580330433638793`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0564852982587434`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.9474370682299362`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.9492735024315029`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5265566588595902`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843426461563`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  4\"\>",
     4,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-6.9095\"\>",
       -6.909465463571291,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-6.909465463571291, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2825\"\>",
       1.2825000000000002`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2825000000000002`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.7422\"\>",
       6.742186703360057,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.742186703360057, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.8958\"\>",
       7.895797309248418,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.895797309248418, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9473\"\>",
       1.9472599170667584`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.9472599170667584`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1808\"\>",
       1.1807593843811162`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1807593843811162`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.7091\"\>",
       2.709058285517425,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.709058285517425, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[4, 2], " ", 
   SequenceForm[
    PaddedForm[-6.909465463571291, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2825000000000002`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[6.742186703360057, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[7.895797309248418, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.9472599170667584`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1807593843811162`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[2.709058285517425, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342679652*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  5\"\>",
     5,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0272\"\>",
       -7.027158106729811,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.027158106729811, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.8475\"\>",
       3.8474999999999944`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.8474999999999944`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0220\"\>",
       2.0219919680570984`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0219919680570984`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.3108\"\>",
       2.310752410315162,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.310752410315162, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.5948\"\>",
       6.594805614848016,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.594805614848016, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3569\"\>",
       1.3568875737698853`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3568875737698853`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.0982\"\>",
       3.0981695058362604`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.0981695058362604`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[5, 2], " ", 
   SequenceForm[
    PaddedForm[-7.027158106729811, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.8474999999999944`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0219919680570984`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.310752410315162, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[6.594805614848016, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3568875737698853`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[3.0981695058362604`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.47618434271486*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  6\"\>",
     6,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0583\"\>",
       -7.058320201871528,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.058320201871528, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1543\"\>",
       1.1542500000000135`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1542500000000135`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.0639\"\>",
       6.063941018255866,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.063941018255866, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.3209\"\>",
       6.320865178218829,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.320865178218829, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.3243\"\>",
       2.3242534385744005`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.3242534385744005`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3115\"\>",
       1.311499779051021,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.311499779051021, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.5078\"\>",
       4.507847180980255,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.507847180980255, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[6, 2], " ", 
   SequenceForm[
    PaddedForm[-7.058320201871528, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1542500000000135`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[6.063941018255866, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[6.320865178218829, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.3242534385744005`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.311499779051021, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[4.507847180980255, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342747971*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  7\"\>",
     7,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0673\"\>",
       -7.067272369126355,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.067272369126355, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.4628\"\>",
       3.462750000000035,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.462750000000035, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8190\"\>",
       1.818957305868418,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.818957305868418, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.6964\"\>",
       2.6963810188864143`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.6963810188864143`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0974\"\>",
       1.0973941998711205`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0973941998711205`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4357\"\>",
       1.4356931356637026`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4356931356637026`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.4571\"\>",
       6.457122304004953,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.457122304004953, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[7, 2], " ", 
   SequenceForm[
    PaddedForm[-7.067272369126355, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.462750000000035, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[1.818957305868418, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.6963810188864143`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0973941998711205`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4356931356637026`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[6.457122304004953, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342782465*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  8\"\>",
     8,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0699\"\>",
       -7.069931463616812,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.069931463616812, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0388\"\>",
       1.0388249999999237`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0388249999999237`, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.4567\"\>",
       5.456661173536544,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.456661173536544, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5180\"\>",
       1.5180004882043794`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5180004882043794`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.0245\"\>",
       6.024459146924636,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.024459146924636, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7047\"\>",
       1.704662952543156,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.704662952543156, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.7331\"\>",
       6.733121319152905,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.733121319152905, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[8, 2], " ", 
   SequenceForm[
    PaddedForm[-7.069931463616812, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0388249999999237`, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[5.456661173536544, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5180004882043794`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[6.024459146924636, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.704662952543156, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[6.733121319152905, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342833357*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  9\"\>",
     9,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0707\"\>",
       -7.070727107629525,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.070727107629525, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1165\"\>",
       3.116474999998341,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.116474999998341, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6370\"\>",
       1.636979192990739,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.636979192990739, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.3849\"\>",
       9.384870905729267,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.384870905729267, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.5574\"\>",
       3.557352122189034,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.557352122189034, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9516\"\>",
       1.9515911960378372`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.9515911960378372`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.8964\"\>",
       9.896354972648085,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.896354972648085, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[9, 2], " ", 
   SequenceForm[
    PaddedForm[-7.070727107629525, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.116474999998341, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[1.636979192990739, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.384870905729267, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[3.557352122189034, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.9515911960378372`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[9.896354972648085, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342867668*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 10\"\>",
     10,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0710\"\>",
       -7.0709656184941005`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.0709656184941005`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.3494\"\>",
       9.349424999995321,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.349424999995321, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9109\"\>",
       4.910920285560661,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.910920285560661, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.9491\"\>",
       5.94911118480225,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.94911118480225, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.1836\"\>",
       2.183577102667581,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.183577102667581, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.3709\"\>",
       2.3709081275818344`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.3709081275818344`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.0381\"\>",
       9.038126211648038,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.038126211648038, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[10, 2], " ", 
   SequenceForm[
    PaddedForm[-7.0709656184941005`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[9.349424999995321, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[4.910920285560661, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[5.94911118480225, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[2.183577102667581, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[2.3709081275818344`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[9.038126211648038, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342901614*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 11\"\>",
     11,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0710\"\>",
       -7.071037155461659,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071037155461659, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.8048\"\>",
       2.804827500035654,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.804827500035654, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4733\"\>",
       1.4732745279038642`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4732745279038642`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.7942\"\>",
       3.7942302357122606`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.7942302357122606`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3675\"\>",
       1.3675243193120084`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3675243193120084`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.1184\"\>",
       2.1183849255794343`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.1183849255794343`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0581\"\>",
       1.0580929441407005`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0580929441407005`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[11, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071037155461659, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.804827500035654, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4732745279038642`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[3.7942302357122606`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3675243193120084`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[2.1183849255794343`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0580929441407005`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184342935932*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 12\"\>",
     12,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071058615088919,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071058615088919, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.4145\"\>",
       8.414482499993897,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.414482499993897, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.4198\"\>",
       4.419822181113472,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.419822181113472, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4234\"\>",
       2.423423632747264,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.423423632747264, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.6517\"\>",
       8.651746015536403,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.651746015536403, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.3147\"\>",
       2.314727526470646,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.314727526470646, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.9376\"\>",
       7.937631672963805,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.937631672963805, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[12, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071058615088919, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[8.414482499993897, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[4.419822181113472, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.423423632747264, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[8.651746015536403, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[2.314727526470646, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[7.937631672963805, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843429688787`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 13\"\>",
     13,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071065052845517,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071065052845517, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.5243\"\>",
       2.524344749989248,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.524344749989248, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3259\"\>",
       1.3259465278215732`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3259465278215732`, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5484\"\>",
       1.5484155732397502`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5484155732397502`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.5013\"\>",
       5.501256740492758,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.501256740492758, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1671\"\>",
       3.167098387458789,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.167098387458789, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.1868\"\>",
       7.186834030649227,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.186834030649227, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[13, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071065052845517, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.524344749989248, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3259465278215732`, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5484155732397502`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[5.501256740492758, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[3.167098387458789, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[7.186834030649227, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843430007763`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 14\"\>",
     14,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071066984160661,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071066984160661, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.5730\"\>",
       7.573034249330171,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.573034249330171, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9778\"\>",
       3.97783946899906,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.97783946899906, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.8942\"\>",
       9.894248004426887,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.894248004426887, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.5067\"\>",
       3.5067458286864484`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.5067458286864484`, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.0403\"\>",
       3.040286220099506,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.040286220099506, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.9867\"\>",
       5.986691741271399,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.986691741271399, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[14, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071066984160661, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[7.573034249330171, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[3.97783946899906, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.894248004426887, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[3.5067458286864484`, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[3.040286220099506, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[5.986691741271399, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.47618434303533*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 15\"\>",
     15,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067563554135,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067563554135, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.2719\"\>",
       2.2719102750792506`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.2719102750792506`, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1934\"\>",
       1.1933518256699498`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1933518256699498`, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.3225\"\>",
       6.3224756612073,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.3224756612073, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.2381\"\>",
       2.2381479638531228`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.2381479638531228`, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.5368\"\>",
       3.5367827296536016`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.5367827296536016`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.0372\"\>",
       7.0371578938495585`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.0371578938495585`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[15, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067563554135, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.2719102750792506`, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1933518256699498`, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[6.3224756612073, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[2.2381479638531228`, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[3.5367827296536016`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[7.0371578938495585`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843430919743`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 16\"\>",
     16,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.0710677373720845`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.0710677373720845`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.8157\"\>",
       6.815730810861721,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.815730810861721, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.5801\"\>",
       3.5800554503207236`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.5800554503207236`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.0401\"\>",
       4.040115930230699,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.040115930230699, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4294\"\>",
       1.4294351268521877`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4294351268521877`, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9006\"\>",
       2.9006156190750616`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.9006156190750616`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.9616\"\>",
       5.961585419401303,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.961585419401303, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[16, 2], " ", 
   SequenceForm[
    PaddedForm[-7.0710677373720845`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[6.815730810861721, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[3.5800554503207236`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.040115930230699, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4294351268521877`, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[2.9006156190750616`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[5.961585419401303, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.47618434312822*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 17\"\>",
     17,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067789517459,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067789517459, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0447\"\>",
       2.0447192709156368`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0447192709156368`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165591936792`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165591936792`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.5817\"\>",
       2.5816719177519243`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.5816719177519243`, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.1328\"\>",
       9.132845940555843,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.132845940555843, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.6754\"\>",
       3.6753742999910113`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.6753742999910113`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.2528\"\>",
       7.252838410464696,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.252838410464696, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[17, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067789517459, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0447192709156368`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165591936792`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.5816719177519243`, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[9.132845940555843, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[3.6753742999910113`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[7.252838410464696, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843431703663`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 18\"\>",
     18,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.0710677959112,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.0710677959112, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8009\"\>",
       1.800884721310595,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.800884721310595, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.074016546951198,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.074016546951198, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7939\"\>",
       1.7939004147838842`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7939004147838842`, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.3264\"\>",
       7.326375479010717,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.326375479010717, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.5895\"\>",
       5.589539820218366,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.589539820218366, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1299\"\>",
       1.1298890474723673`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1298890474723673`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.2123\"\>",
       8.212339403382849,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.212339403382849, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[18, 2], " ", 
   SequenceForm[
    PaddedForm[-7.0710677959112, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.800884721310595, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.074016546951198, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7939004147838842`, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[7.326375479010717, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[5.589539820218366, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1298890474723673`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[8.212339403382849, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184343202402*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 19\"\>",
     19,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067799287093,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067799287093, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5702\"\>",
       1.5701665228344848`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5701665228344848`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165456817614`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165456817614`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.3946\"\>",
       2.394567997517306,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.394567997517306, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4396\"\>",
       1.4396212142670055`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4396212142670055`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.8038\"\>",
       8.803846925754176,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.803846925754176, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.1934\"\>",
       2.19343439373364,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.19343439373364, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.2163\"\>",
       9.216291967684477,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.216291967684477, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[19, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067799287093, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5701665228344848`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165456817614`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[2.394567997517306, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4396212142670055`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[8.803846925754176, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.19343439373364, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.216291967684477, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843432366657`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 20\"\>",
     20,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067798695154,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067798695154, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5485\"\>",
       1.5485058299433783`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5485058299433783`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.074016542402939,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.074016542402939, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.2570\"\>",
       4.2570097733641,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.2570097733641, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4801\"\>",
       1.480121163458111,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.480121163458111, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.3279\"\>",
       9.32786272062752,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.32786272062752, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.3580\"\>",
       2.357977195174309,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.357977195174309, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1182\"\>",
       1.1182060382555212`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1182060382555212`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[20, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067798695154, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5485058299433783`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.074016542402939, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[4.2570097733641, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.480121163458111, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.32786272062752, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.357977195174309, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1182060382555212`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184343271686*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 21\"\>",
     21,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067797990038,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067797990038, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5232\"\>",
       1.523190034556282,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.523190034556282, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165374455104`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165374455104`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.6760\"\>",
       5.676013031152133,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.676013031152133, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4986\"\>",
       1.4985700803463924`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4985700803463924`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.4800\"\>",
       9.4799790871211,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.4799790871211, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.3922\"\>",
       2.3922164657265244`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.3922164657265244`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3845\"\>",
       1.3845190343522102`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3845190343522102`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[21, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067797990038, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.523190034556282, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165374455104`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[5.676013031152133, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4985700803463924`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.4799790871211, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.3922164657265244`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3845190343522102`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.47618434330429*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 22\"\>",
     22,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067798354819,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067798354819, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5118\"\>",
       1.5117767903269308`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5117767903269308`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.074016532046409,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.074016532046409, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.6760\"\>",
       5.676013031152133,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.676013031152133, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5104\"\>",
       1.5103672779049917`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5103672779049917`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.4918\"\>",
       9.49182641979778,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.49182641979778, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.3294\"\>",
       2.329406884524018,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.329406884524018, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3705\"\>",
       1.3705042478454414`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3705042478454414`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[22, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067798354819, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5117767903269308`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.074016532046409, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[5.676013031152133, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5103672779049917`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.49182641979778, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.329406884524018, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3705042478454414`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843433365726`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 23\"\>",
     23,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.0710678032335474`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.0710678032335474`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3527\"\>",
       1.3526951052228648`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3526951052228648`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165024177624`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165024177624`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1892\"\>",
       3.1891562929491273`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1891562929491273`, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9033\"\>",
       1.9033406956308836`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.9033406956308836`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.4914\"\>",
       9.491390366539655,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.491390366539655, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8740\"\>",
       1.87401156811629,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.87401156811629, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3998\"\>",
       1.3998076065665837`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3998076065665837`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[23, 2], " ", 
   SequenceForm[
    PaddedForm[-7.0710678032335474`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3526951052228648`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165024177624`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1891562929491273`, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[1.9033406956308836`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.491390366539655, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.87401156811629, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3998076065665837`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184343370969*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 24\"\>",
     24,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067803151259,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067803151259, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3362\"\>",
       1.3362245120784455`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3362245120784455`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165023679697`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165023679697`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1964\"\>",
       3.1963624332094414`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-10\"\>",
       -10,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1963624332094414`, {5, 4}], " E", 
     PaddedForm[-10, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9828\"\>",
       1.9827792569964622`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.9827792569964622`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.4853\"\>",
       9.485309251545695,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.485309251545695, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.8109\"\>",
       2.8109105388116964`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.8109105388116964`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6126\"\>",
       1.6126214453882775`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6126214453882775`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[24, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067803151259, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3362245120784455`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165023679697`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1963624332094414`, {5, 4}], " E", 
    PaddedForm[-10, 2]], " ", 
   SequenceForm[
    PaddedForm[1.9827792569964622`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.485309251545695, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.8109105388116964`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6126214453882775`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184343405797*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 25\"\>",
     25,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067802756339,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067802756339, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3293\"\>",
       1.3292758731837333`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3292758731837333`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.074016502167392,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.074016502167392, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.6824\"\>",
       5.682422103483451,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-10\"\>",
       -10,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.682422103483451, {5, 4}], " E", 
     PaddedForm[-10, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0035\"\>",
       2.0034897339810693`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0034897339810693`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.4828\"\>",
       9.482809312085944,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.482809312085944, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9704\"\>",
       2.9703914244135206`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.9703914244135206`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6128\"\>",
       1.6127930168363136`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6127930168363136`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[25, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067802756339, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3292758731837333`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.074016502167392, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[5.682422103483451, {5, 4}], " E", 
    PaddedForm[-10, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0034897339810693`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.482809312085944, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.9703914244135206`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6127930168363136`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843434397583`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 26\"\>",
     26,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067802459046,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067802459046, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3199\"\>",
       1.3198535379749192`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3198535379749192`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165018468997`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165018468997`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.5766\"\>",
       7.576562804644602,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-10\"\>",
       -10,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.576562804644602, {5, 4}], " E", 
     PaddedForm[-10, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0210\"\>",
       2.0210228550127662`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0210228550127662`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.4881\"\>",
       9.488117591581881,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.488117591581881, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.0346\"\>",
       3.0346197618439277`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.0346197618439277`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5267\"\>",
       1.5267017523899498`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5267017523899498`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[26, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067802459046, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3198535379749192`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165018468997`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[7.576562804644602, {5, 4}], " E", 
    PaddedForm[-10, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0210228550127662`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.488117591581881, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.0346197618439277`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5267017523899498`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843434725533`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 27\"\>",
     27,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067802187426,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067802187426, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3131\"\>",
       1.3130937386400228`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3130937386400228`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.074016501412654,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.074016501412654, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.5766\"\>",
       7.576562804644602,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-10\"\>",
       -10,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.576562804644602, {5, 4}], " E", 
     PaddedForm[-10, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0353\"\>",
       2.0353166860334158`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0353166860334158`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.4973\"\>",
       9.497253814619913,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.497253814619913, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.0875\"\>",
       3.0874664958223663`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.0874664958223663`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5351\"\>",
       1.535148287476622,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.535148287476622, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[27, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067802187426, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3130937386400228`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.074016501412654, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[7.576562804644602, {5, 4}], " E", 
    PaddedForm[-10, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0353166860334158`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.497253814619913, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.0874664958223663`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.535148287476622, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843435061893`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 28\"\>",
     28,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801913696,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801913696, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3110\"\>",
       1.3109870805740222`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3109870805740222`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165008925282`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165008925282`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.5766\"\>",
       7.576562804644602,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-10\"\>",
       -10,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.576562804644602, {5, 4}], " E", 
     PaddedForm[-10, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0406\"\>",
       2.0405607165054676`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0405607165054676`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.4995\"\>",
       9.499482411078759,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499482411078759, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1147\"\>",
       3.114742110560698,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.114742110560698, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6516\"\>",
       1.6516413208492826`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6516413208492826`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[28, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801913696, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3109870805740222`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165008925282`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[7.576562804644602, {5, 4}], " E", 
    PaddedForm[-10, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0405607165054676`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499482411078759, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.114742110560698, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6516413208492826`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184343552534*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 29\"\>",
     29,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801769038,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801769038, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3108\"\>",
       1.3107543508793664`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3107543508793664`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165005878082`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165005878082`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.2618\"\>",
       4.2618165776125885`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-10\"\>",
       -10,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.2618165776125885`, {5, 4}], " E", 
     PaddedForm[-10, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.041160607391957,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.041160607391957, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.4999\"\>",
       9.499919601411788,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499919601411788, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1216\"\>",
       3.12159451793529,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.12159451793529, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6593\"\>",
       1.6593468341489885`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6593468341489885`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[29, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801769038, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3107543508793664`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165005878082`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[4.2618165776125885`, {5, 4}], " E", 
    PaddedForm[-10, 2]], " ", 
   SequenceForm[
    PaddedForm[2.041160607391957, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499919601411788, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.12159451793529, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6593468341489885`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.47618434358619*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 30\"\>",
     30,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801709145,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801709145, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.3107245937544398`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3107245937544398`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165004581743`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165004581743`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7980\"\>",
       1.7979538686803105`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-10\"\>",
       -10,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7979538686803105`, {5, 4}], " E", 
     PaddedForm[-10, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.0412322087364156`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0412322087364156`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.4999868091987,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.4999868091987, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1237\"\>",
       3.1236581671606145`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1236581671606145`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5280\"\>",
       1.5279780930381834`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5279780930381834`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[30, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801709145, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3107245937544398`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165004581743`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7979538686803105`, {5, 4}], " E", 
    PaddedForm[-10, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0412322087364156`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.4999868091987, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1236581671606145`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5279780930381834`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843436214037`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 31\"\>",
     31,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801684011,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801684011, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.310720021985435,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.310720021985435, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165004033406`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165004033406`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.5851\"\>",
       7.585117883495061,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.585117883495061, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.041243473582439,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.041243473582439, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.4999982250107,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.4999982250107, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1244\"\>",
       3.1244281229745883`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1244281229745883`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4536\"\>",
       1.4536181030129485`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4536181030129485`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[31, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801684011, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.310720021985435, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165004033406`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[7.585117883495061, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[2.041243473582439, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.4999982250107, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1244281229745883`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4536181030129485`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184343657551*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 32\"\>",
     32,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801676075,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801676075, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.310719751385909,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.310719751385909, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165003859732`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165003859732`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4000\"\>",
       2.3999787053246093`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.3999787053246093`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.0412447618500296`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0412447618500296`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999396452445,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999396452445, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1247\"\>",
       3.1246599429505877`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1246599429505877`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5037\"\>",
       1.5036510034196142`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5036510034196142`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[32, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801676075, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.310719751385909, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165003859732`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[2.3999787053246093`, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0412447618500296`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999396452445, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1246599429505877`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5036510034196142`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184343689538*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 33\"\>",
     33,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801671612,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801671612, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.3107196311181477`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3107196311181477`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165003762008`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165003762008`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3500\"\>",
       1.3499880217450926`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3499880217450926`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.0412450730518414`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0412450730518414`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999771038455,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999771038455, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1248\"\>",
       3.1247884148762055`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1247884148762055`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3296\"\>",
       1.329645079562361,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.329645079562361, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[33, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801671612, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3107196311181477`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165003762008`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3499880217450926`, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0412450730518414`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999771038455, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1247884148762055`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.329645079562361, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184343724166*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 34\"\>",
     34,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801668267,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801668267, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.3107195380263197`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3107195380263197`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165003688704`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165003688704`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0125\"\>",
       1.0124910163088194`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0124910163088194`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.0412452642113164`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0412452642113164`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999964176318,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999964176318, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1249\"\>",
       3.1248839897448666`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1248839897448666`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4537\"\>",
       1.4536517851235604`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4536517851235604`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[34, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801668267, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3107195380263197`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165003688704`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0124910163088194`, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0412452642113164`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999964176318, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1248839897448666`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4536517851235604`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843437575283`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 35\"\>",
     35,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801666856,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801666856, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.3107195350302399`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3107195350302399`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165003657776`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165003657776`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.2714\"\>",
       4.271446475052832,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-12\"\>",
       -12,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.271446475052832, {5, 4}], " E", 
     PaddedForm[-12, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.0412453146235037`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0412453146235037`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999978203228,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999978203228, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1249\"\>",
       3.124924056174348,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.124924056174348, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5281\"\>",
       1.5280639485479164`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5280639485479164`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[35, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801666856, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3107195350302399`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165003657776`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[4.271446475052832, {5, 4}], " E", 
    PaddedForm[-12, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0412453146235037`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999978203228, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.124924056174348, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5280639485479164`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184343790271*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 36\"\>",
     36,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.0710678016660635`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.0710678016660635`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.310719550923063,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.310719550923063, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165003640376`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165003640376`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4027\"\>",
       2.402688642217218,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-12\"\>",
       -12,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.402688642217218, {5, 4}], " E", 
     PaddedForm[-12, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.041245336505954,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.041245336505954, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.49999998671702,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.49999998671702, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1249\"\>",
       3.124946534713095,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.124946534713095, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5757\"\>",
       1.5757207223691463`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5757207223691463`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[36, 2], " ", 
   SequenceForm[
    PaddedForm[-7.0710678016660635`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.310719550923063, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165003640376`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[2.402688642217218, {5, 4}], " E", 
    PaddedForm[-12, 2]], " ", 
   SequenceForm[
    PaddedForm[2.041245336505954, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.49999998671702, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.124946534713095, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5757207223691463`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184343822997*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 37\"\>",
     37,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.0710678016654684`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.0710678016654684`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.3107195261068576`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3107195261068576`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165003627327`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165003627327`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8020\"\>",
       1.8020164816629136`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-12\"\>",
       -12,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.8020164816629136`, {5, 4}], " E", 
     PaddedForm[-12, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.041245439876635,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.041245439876635, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.4999999771262,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.4999999771262, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1250\"\>",
       3.1249633694739765`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1249633694739765`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8088\"\>",
       1.8088008206006216`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.8088008206006216`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[37, 2], " ", 
   SequenceForm[
    PaddedForm[-7.0710678016654684`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3107195261068576`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165003627327`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.8020164816629136`, {5, 4}], " E", 
    PaddedForm[-12, 2]], " ", 
   SequenceForm[
    PaddedForm[2.041245439876635, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.4999999771262, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1249633694739765`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.8088008206006216`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184343858193*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 38\"\>",
     38,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801664411,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801664411, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.3107195198378034`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3107195198378034`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165003604125`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165003604125`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.2036\"\>",
       3.203584856289624,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-12\"\>",
       -12,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.203584856289624, {5, 4}], " E", 
     PaddedForm[-12, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.041245366429537,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.041245366429537, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.49999999276508,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.49999999276508, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1250\"\>",
       3.124993270111589,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.124993270111589, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0028\"\>",
       2.002829024211038,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.002829024211038, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[38, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801664411, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3107195198378034`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165003604125`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[3.203584856289624, {5, 4}], " E", 
    PaddedForm[-12, 2]], " ", 
   SequenceForm[
    PaddedForm[2.041245366429537, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.49999999276508, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.124993270111589, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.002829024211038, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184343891078*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 39\"\>",
     39,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801664377,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801664377, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.310719534402153,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.310719534402153, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165003603392`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165003603392`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0148\"\>",
       1.0147788164683664`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-13\"\>",
       -13,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0147788164683664`, {5, 4}], " E", 
     PaddedForm[-13, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.041245320338031,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.041245320338031, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999990376292,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999990376292, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1250\"\>",
       3.124994215278895,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.124994215278895, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0028\"\>",
       2.0028290763306127`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0028290763306127`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[39, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801664377, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.310719534402153, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165003603392`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0147788164683664`, {5, 4}], " E", 
    PaddedForm[-13, 2]], " ", 
   SequenceForm[
    PaddedForm[2.041245320338031, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999990376292, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.124994215278895, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0028290763306127`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843439250107`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 40\"\>",
     40,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801664041,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801664041, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.310719565627598,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.310719565627598, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165003596054`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165003596054`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0136\"\>",
       1.0136342709353887`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-12\"\>",
       -12,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0136342709353887`, {5, 4}], " E", 
     PaddedForm[-12, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.0412452421390905`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0412452421390905`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999997282355,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999997282355, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1250\"\>",
       3.1250036564122423`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1250036564122423`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.1397\"\>",
       2.1397009535814586`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.1397009535814586`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[40, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801664041, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.310719565627598, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165003596054`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0136342709353887`, {5, 4}], " E", 
    PaddedForm[-12, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0412452421390905`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999997282355, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1250036564122423`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.1397009535814586`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184343957797*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 41\"\>",
     41,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.0710678016639825`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.0710678016639825`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.310719570037561,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.310719570037561, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165003594746`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165003594746`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8041\"\>",
       1.8040512292770958`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-13\"\>",
       -13,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.8040512292770958`, {5, 4}], " E", 
     PaddedForm[-13, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.0412452707824755`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0412452707824755`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999999950777,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999999950777, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1250\"\>",
       3.125005335640371,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.125005335640371, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.1512\"\>",
       2.1511913788474097`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.1511913788474097`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[41, 2], " ", 
   SequenceForm[
    PaddedForm[-7.0710678016639825`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.310719570037561, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165003594746`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.8040512292770958`, {5, 4}], " E", 
    PaddedForm[-13, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0412452707824755`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999999950777, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.125005335640371, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.1511913788474097`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184343991774*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 42\"\>",
     42,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801663535,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801663535, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.3107195437754438`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3107195437754438`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.074016500358496,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.074016500358496, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3515\"\>",
       1.351512361247185,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-12\"\>",
       -12,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.351512361247185, {5, 4}], " E", 
     PaddedForm[-12, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.041245246605678,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.041245246605678, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999999861782,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999999861782, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1250\"\>",
       3.1250179154850546`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1250179154850546`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0394\"\>",
       2.039421723776449,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.039421723776449, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[42, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801663535, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3107195437754438`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.074016500358496, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.351512361247185, {5, 4}], " E", 
    PaddedForm[-12, 2]], " ", 
   SequenceForm[
    PaddedForm[2.041245246605678, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999999861782, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1250179154850546`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.039421723776449, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184344039337*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 43\"\>",
     43,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801663528,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801663528, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.3107195524788797`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3107195524788797`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165003584787`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165003584787`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4081\"\>",
       2.4081176992364557`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.4081176992364557`, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.041245223223692,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.041245223223692, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999996058989,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999996058989, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1250\"\>",
       3.125018139434568,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.125018139434568, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8953\"\>",
       1.8953224636394959`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.8953224636394959`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[43, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801663528, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3107195524788797`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165003584787`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[2.4081176992364557`, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[2.041245223223692, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999996058989, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.125018139434568, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.8953224636394959`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184344072322*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 44\"\>",
     44,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801663494,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801663494, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.3107195492362824`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3107195492362824`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.074016500358405,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.074016500358405, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0148\"\>",
       1.0147788164683664`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-13\"\>",
       -13,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0147788164683664`, {5, 4}], " E", 
     PaddedForm[-13, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.04124523544466,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.04124523544466, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999986122393,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999986122393, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1250\"\>",
       3.1250190831487514`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1250190831487514`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9339\"\>",
       1.9339490349243442`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.9339490349243442`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[44, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801663494, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3107195492362824`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.074016500358405, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0147788164683664`, {5, 4}], " E", 
    PaddedForm[-13, 2]], " ", 
   SequenceForm[
    PaddedForm[2.04124523544466, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999986122393, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1250190831487514`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.9339490349243442`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843441091747`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 45\"\>",
     45,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801662084,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801662084, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.310719458966666,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.310719458966666, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165003553117`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165003553117`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.2714\"\>",
       4.271446475052832,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-12\"\>",
       -12,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.271446475052832, {5, 4}], " E", 
     PaddedForm[-12, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.0412451500328657`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0412451500328657`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.49999999477171,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.49999999477171, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1251\"\>",
       3.1250588168954136`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1250588168954136`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.1853\"\>",
       2.1853026334647394`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.1853026334647394`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[45, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801662084, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.310719458966666, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165003553117`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[4.271446475052832, {5, 4}], " E", 
    PaddedForm[-12, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0412451500328657`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.49999999477171, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1250588168954136`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.1853026334647394`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.47618434417167*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 46\"\>",
     46,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.0710678016612905`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.0710678016612905`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.3107194542143443`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3107194542143443`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165003535713`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165003535713`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4027\"\>",
       2.402688642217218,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-12\"\>",
       -12,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.402688642217218, {5, 4}], " E", 
     PaddedForm[-12, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.041245213603198,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.041245213603198, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.49999999886408,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.49999999886408, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1251\"\>",
       3.125081108996771,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.125081108996771, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.2133\"\>",
       2.2133260180162577`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.2133260180162577`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[46, 2], " ", 
   SequenceForm[
    PaddedForm[-7.0710678016612905`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3107194542143443`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165003535713`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[2.402688642217218, {5, 4}], " E", 
    PaddedForm[-12, 2]], " ", 
   SequenceForm[
    PaddedForm[2.041245213603198, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.49999999886408, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.125081108996771, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.2133260180162577`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184344260457*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 47\"\>",
     47,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801661246,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801661246, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.3107194754303881`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3107194754303881`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165003534734`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165003534734`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3530\"\>",
       1.353038421957822,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-13\"\>",
       -13,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.353038421957822, {5, 4}], " E", 
     PaddedForm[-13, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.041245213506234,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.041245213506234, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.49999998947327,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.49999998947327, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1251\"\>",
       3.1250823623894948`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1250823623894948`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.3849\"\>",
       2.384884325438387,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.384884325438387, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[47, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801661246, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3107194754303881`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165003534734`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.353038421957822, {5, 4}], " E", 
    PaddedForm[-13, 2]], " ", 
   SequenceForm[
    PaddedForm[2.041245213506234, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.49999998947327, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1250823623894948`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.384884325438387, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184344340085*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 48\"\>",
     48,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801660651,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801660651, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.3107194333876568`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3107194333876568`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165003521682`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165003521682`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8020\"\>",
       1.8020164816629136`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-12\"\>",
       -12,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.8020164816629136`, {5, 4}], " E", 
     PaddedForm[-12, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.0412451757396948`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0412451757396948`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999990419758,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999990419758, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1251\"\>",
       3.1250990563026972`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1250990563026972`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4157\"\>",
       2.415696250601598,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.415696250601598, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[48, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801660651, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3107194333876568`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165003521682`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.8020164816629136`, {5, 4}], " E", 
    PaddedForm[-12, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0412451757396948`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999990419758, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1250990563026972`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.415696250601598, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843444102697`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 49\"\>",
     49,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801660317,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801660317, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.3107194212040687`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3107194212040687`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165003514341`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165003514341`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0136\"\>",
       1.0136342709353887`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-12\"\>",
       -12,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0136342709353887`, {5, 4}], " E", 
     PaddedForm[-12, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.0412451895641825`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0412451895641825`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999999187597,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999999187597, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1251\"\>",
       3.125108436339419,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.125108436339419, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.3849\"\>",
       2.3848855406251652`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.3848855406251652`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[49, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801660317, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3107194212040687`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165003514341`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0136342709353887`, {5, 4}], " E", 
    PaddedForm[-12, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0412451895641825`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999999187597, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.125108436339419, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.3848855406251652`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.47618434448125*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 50\"\>",
     50,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801659524,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801659524, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.3107194478968076`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3107194478968076`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165003496938`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165003496938`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4027\"\>",
       2.402688642217218,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-12\"\>",
       -12,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.402688642217218, {5, 4}], " E", 
     PaddedForm[-12, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.041245167294353,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.041245167294353, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999999675268,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999999675268, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1251\"\>",
       3.125130659955793,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.125130659955793, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.6213\"\>",
       2.6212545367408424`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.6212545367408424`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[50, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801659524, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3107194478968076`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165003496938`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[2.402688642217218, {5, 4}], " E", 
    PaddedForm[-12, 2]], " ", 
   SequenceForm[
    PaddedForm[2.041245167294353, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999999675268, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.125130659955793, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.6212545367408424`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184344549089*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 51\"\>",
     51,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067801659464,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067801659464, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3107\"\>",
       1.3107194344707618`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3107194344707618`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0740\"\>",
       1.0740165003495632`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0740165003495632`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8041\"\>",
       1.8040512292770958`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-13\"\>",
       -13,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.8040512292770958`, {5, 4}], " E", 
     PaddedForm[-13, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.0412452137454546`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0412452137454546`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999988682996,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999988682996, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1251\"\>",
       3.1251323260212325`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1251323260212325`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.5929\"\>",
       2.5928872513782486`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.5928872513782486`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[51, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067801659464, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3107194344707618`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0740165003495632`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.8040512292770958`, {5, 4}], " E", 
    PaddedForm[-13, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0412452137454546`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999988682996, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1251323260212325`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.5928872513782486`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.47618434462659*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 52\"\>",
     52,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0711\"\>",
       -7.071067752822973,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.071067752822973, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9322\"\>",
       3.9321588023171286`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-10\"\>",
       -10,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.9321588023171286`, {5, 4}], " E", 
     PaddedForm[-10, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6277\"\>",
       1.6277091832528447`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6277091832528447`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.7482\"\>",
       9.748158768114553,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.748158768114553, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.7189\"\>",
       5.718853616956565,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.718853616956565, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1251\"\>",
       3.1251323260228983`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1251323260228983`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.6872\"\>",
       2.687186903274855,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.687186903274855, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[52, 2], " ", 
   SequenceForm[
    PaddedForm[-7.071067752822973, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.9321588023171286`, {5, 4}], " E", 
    PaddedForm[-10, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6277091832528447`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.748158768114553, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[5.718853616956565, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1251323260228983`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.687186903274855, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184344657563*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \
-------------------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"---------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -------------------------------------------------------------------", 
   "---------------------------", ""],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184344690157*^9}],

Cell[BoxData["\<\"* Optimal solution has been found\"\>"], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843447230387`*^9}]
}, Open  ]],

Cell[BoxData["0.7071067752822973`"], "Output",
 CellChangeTimes->{
  3.4750854563618937`*^9, {3.4750863397815657`*^9, 3.4750863816332817`*^9}, 
   3.4754186109879713`*^9, 3.476184042647459*^9, 3.476184344757647*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "we", " ", "now", " ", "proceed", " ", "to", " ", "consider", " ", "the", 
   " ", "second", " ", "LMI", " ", "presentation", " ", "of", " ", "a", " ", 
   "circle"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.47541862723286*^9, 3.475418628158621*^9}, {
  3.476184096308489*^9, 3.476184123470447*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"Length", "[", "A", "]"}]}], ";", " ", 
  RowBox[{"d", "=", 
   RowBox[{"Length", "[", 
    RowBox[{"A", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"matC", "=", 
    RowBox[{"unknC", "[", 
     RowBox[{"C", ",", 
      RowBox[{"2", " ", "g", " ", "d"}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"form", " ", "the", " ", "lhs", " ", "of", " ", "equation", " ", 
    RowBox[{"(", "2", ")"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"lhs2", "=", 
   RowBox[{"Sum", "[", " ", 
    RowBox[{
     RowBox[{"matC", "[", 
      RowBox[{"[", " ", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{"n", ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], " ", "d"}], "+", "1"}], ",", 
            RowBox[{"i", " ", "d"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{"n", ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], " ", "d"}], "+", "1"}], ",", 
            RowBox[{"i", " ", "d"}]}], "}"}]}], "]"}]}], "  ", "]"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"2", "g"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.474476024610354*^9, 3.4744760347521467`*^9}, 
   3.474484739880088*^9, {3.4749927152818003`*^9, 3.4749927153585997`*^9}, {
   3.474994182256394*^9, 3.474994183422567*^9}, {3.4749943326910257`*^9, 
   3.4749943497365522`*^9}, {3.474994612991933*^9, 3.474994746153092*^9}, {
   3.47500328255492*^9, 3.475003282681006*^9}, 3.475080453326033*^9, {
   3.47508048491148*^9, 3.475080485170738*^9}, {3.475081703732292*^9, 
   3.475081734127657*^9}, {3.475083283724224*^9, 3.4750833135701714`*^9}, 
   3.475083411065831*^9, {3.475085127893182*^9, 3.4750852391811733`*^9}, {
   3.475085314032215*^9, 3.475085331810021*^9}, 3.475085449129695*^9, {
   3.47508633891986*^9, 3.475086380808529*^9}, 3.475418319296947*^9, {
   3.4761843481540337`*^9, 3.476184350605468*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"equation", " ", 
    RowBox[{"(", "2", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"eq2", "=", 
     RowBox[{"lhs2", "-", 
      RowBox[{"im", "[", "d", "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"lhs3", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"matC", "[", 
         RowBox[{"[", " ", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{"n", ",", " ", 
             RowBox[{"{", " ", 
              RowBox[{"n", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "i"}], "-", "1"}], ")"}], " ", "d"}], "+", 
                "1"}], ",", 
               RowBox[{"2", "i", " ", "d"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{"n", ",", " ", 
             RowBox[{"{", " ", 
              RowBox[{"n", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "i"}], "-", "1", "-", "1"}], ")"}], " ", 
                 "d"}], "+", "1"}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "i"}], "-", "1"}], ")"}], " ", "d"}]}], 
              "}"}]}], "]"}]}], "  ", "]"}], "]"}], " ", "+", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"matC", "[", 
         RowBox[{"[", " ", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{"n", ",", " ", 
             RowBox[{"{", " ", 
              RowBox[{"n", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "i"}], "-", "1", "-", "1"}], ")"}], " ", 
                 "d"}], "+", "1"}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "i"}], "-", "1"}], ")"}], " ", "d"}]}], 
              "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{"n", ",", " ", 
             RowBox[{"{", " ", 
              RowBox[{"n", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "i"}], "-", "1"}], ")"}], " ", "d"}], "+", 
                "1"}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "i"}], ")"}], " ", "d"}]}], "}"}]}], "]"}]}], 
          "  ", "]"}], "]"}]}], " ", "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "g"}], "}"}]}], "]"}]}], " ", 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.474476024610354*^9, 3.4744760347521467`*^9}, 
   3.474484739880088*^9, {3.4749927152818003`*^9, 3.4749927153585997`*^9}, {
   3.474994182256394*^9, 3.474994183422567*^9}, {3.4749943326910257`*^9, 
   3.4749943497365522`*^9}, {3.474994612991933*^9, 3.474994746153092*^9}, {
   3.47500328255492*^9, 3.475003282681006*^9}, 3.475080453326033*^9, {
   3.47508048491148*^9, 3.475080485170738*^9}, {3.475081703732292*^9, 
   3.475081734127657*^9}, {3.475083283724224*^9, 3.4750833135701714`*^9}, 
   3.475083411065831*^9, {3.475085127893182*^9, 3.4750852391811733`*^9}, {
   3.475085314032215*^9, 3.475085331810021*^9}, 3.475085449129695*^9, {
   3.47508633891986*^9, 3.475086380808529*^9}, 3.475418319296947*^9, 
   3.475418412825223*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "construct", " ", "all", " ", "lhs", " ", "of", " ", "equations", " ", 
     RowBox[{"(", "3", ")"}]}], ",", " ", 
    RowBox[{
     RowBox[{"(", "4", ")"}], "."}]}], "  ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"equation", " ", 
     RowBox[{"(", "3", ")"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", "4", ")"}], " ", "will", " ", "be", " ", "written", " ", 
     "in", " ", "matrix", " ", "form", " ", "with", " ", "a", " ", 
     "parameter", " ", "r"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"eq3", "=", 
     RowBox[{"lhs3", "-", 
      RowBox[{"r", " ", "A"}]}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "we", " ", "solve", " ", "these", " ", "systems", " ", "of", " ", 
     "linear", " ", "equations", " ", "to", " ", "reduce", " ", "the", " ", 
     "number", " ", "of", " ", "unknowns"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Solve", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"eq2", "\[Equal]", "0"}], ",", 
        RowBox[{"eq3", "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"Flatten", "[", "matC", "]"}]}], "]"}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "our", " ", "SDP", " ", "in", " ", "dual", " ", "form", " ", "looks", " ",
      "as", " ", "follows"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"matCP", "=", 
     RowBox[{"matC", "/.", 
      RowBox[{"Flatten", "[", 
       RowBox[{"%", ",", "1"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Denominator", "[", "matCP", "]"}], "//", "Flatten"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"cden", "=", 
     RowBox[{"Apply", "[", 
      RowBox[{"LCM", ",", "%"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.474476024610354*^9, 3.4744760347521467`*^9}, 
   3.474484739880088*^9, {3.4749927152818003`*^9, 3.4749927153585997`*^9}, {
   3.474994182256394*^9, 3.474994183422567*^9}, {3.4749943326910257`*^9, 
   3.4749943497365522`*^9}, {3.474994612991933*^9, 3.474994746153092*^9}, {
   3.47500328255492*^9, 3.475003282681006*^9}, 3.475080453326033*^9, {
   3.47508048491148*^9, 3.475080485170738*^9}, {3.475081703732292*^9, 
   3.475081734127657*^9}, {3.475083283724224*^9, 3.4750833135701714`*^9}, 
   3.475083411065831*^9, {3.475085127893182*^9, 3.4750852391811733`*^9}, {
   3.475085314032215*^9, 3.475085331810021*^9}, 3.475085449129695*^9, {
   3.47508633891986*^9, 3.475086380808529*^9}, 3.475418319296947*^9, 
   3.475418412825223*^9, 3.475419249815961*^9, 3.476184029275887*^9, 
   3.476184364436602*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sdp", "=", 
   RowBox[{"SDPMatrices", "[", 
    RowBox[{
     RowBox[{"-", "r"}], ",", 
     RowBox[{
      RowBox[{"cden", 
       RowBox[{"{", "matCP", "}"}]}], "//", "Simplify"}], ",", 
     RowBox[{"Variables", "[", "matCP", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Normal", "[", "sdp", "]"}], "//", "ColumnForm"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Y", ",", "X", ",", "S", ",", "iters"}], "}"}], "=", 
   RowBox[{"SDPSolve", "[", 
    RowBox[{"sdp", ",", 
     RowBox[{"SearchDirection", "\[Rule]", "KSHDual"}]}], "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Flatten", "[", "Y", "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.474476024610354*^9, 3.4744760347521467`*^9}, 
   3.474484739880088*^9, {3.4749927152818003`*^9, 3.4749927153585997`*^9}, {
   3.474994182256394*^9, 3.474994183422567*^9}, {3.4749943326910257`*^9, 
   3.4749943497365522`*^9}, {3.474994612991933*^9, 3.474994746153092*^9}, {
   3.47500328255492*^9, 3.475003282681006*^9}, 3.475080453326033*^9, {
   3.47508048491148*^9, 3.475080485170738*^9}, {3.475081703732292*^9, 
   3.475081734127657*^9}, {3.475083283724224*^9, 3.4750833135701714`*^9}, 
   3.475083411065831*^9, {3.475085127893182*^9, 3.4750852391811733`*^9}, {
   3.475085314032215*^9, 3.475085331810021*^9}, 3.475085449129695*^9, {
   3.47508633891986*^9, 3.475086380808529*^9}, 3.475418319296947*^9, 
   3.475418412825223*^9, 3.475419249815961*^9, 3.4761838359700003`*^9}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], 
         "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0", ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", 
            RowBox[{"-", "2"}]}], "}"}]}], "}"}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], "}"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}]}], "}"}], "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  ColumnForm[{CompressedData["
1:eJztmEEOQDAQRVuxcAgbV3IEB+D+G7QJOxltDf0j/yXdENPfX5lPh2kZ59Y5
14fhw+iOcbIF3A3+4lrpcymsCbW1a74xJ9J8KSBpqqUFyQOJN3Va8UAiZw1N
YR3pnlTTIjV6MhrMCCxNzAiZL/qTFS+ukDzI8ac0I/5E6Tr/5A8zkhkZQdL0
RAszQg9mBDMiwozAyAi0//Mae6j1/asFWo/kO1KHL87j0PZWC61zT8v+aPUR
yx5IRA92HgvRBA==
    "], {{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{2, 0, 0, 0, 0, 0, 0, 0}, {0, 2, 0,
     0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, 0}}}}],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.4750854563618937`*^9, {3.4750863397815657`*^9, 3.4750863816332817`*^9}, 
   3.4754186109879713`*^9, 3.476184042647459*^9, 3.4761843750017157`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \
-------------------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -------------------------------------------------------------------", ""],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375036545*^9}],

Cell[BoxData["\<\" Problem data:\"\>"], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375071927*^9}],

Cell[BoxData["\<\" * Dimensions (total):\"\>"], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375105644*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Variables             = \"\>", "\[InvisibleSpace]", "28"}],
  SequenceForm["   - Variables             = ", 28],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375135831*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Inequalities          = \"\>", "\[InvisibleSpace]", "1"}],
  
  SequenceForm["   - Inequalities          = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375173908*^9}],

Cell[BoxData["\<\" * Dimensions (detail):\"\>"], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.47618437520572*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Variables             = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "28"}], "}"}], "}"}]}],
  SequenceForm["   - Variables             = ", {{1, 28}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375238904*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Inequalities          = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "8", "}"}]}],
  SequenceForm["   - Inequalities          = ", {8}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375272434*^9}],

Cell[BoxData["\<\"\\n Method:\"\>"], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843753058167`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Method                  = \"\>", "\[InvisibleSpace]", 
   "LongStep"}],
  SequenceForm[" * Method                  = ", PrimalDual`LongStep],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375338368*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Search direction        = \"\>", "\[InvisibleSpace]", 
   "KSHDual"}],
  SequenceForm[" * Search direction        = ", PrimalDual`KSHDual],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375372005*^9}],

Cell[BoxData["\<\"\\n Precision:\"\>"], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375405671*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Gap tolerance           = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{"1.", "e"}], "-", "9"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    FortranForm[1.*^-9],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm[" * Gap tolerance           = ", 
   FortranForm[1.*^-9]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375466323*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Rationalize iterates    = \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[" * Rationalize iterates    = ", False, ""],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375498816*^9}],

Cell[BoxData["\<\"\\n Other options:\"\>"], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843755398493`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Debug level             = \"\>", "\[InvisibleSpace]", "0"}],
  
  SequenceForm[" * Debug level             = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375571682*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375605974*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  K    <B, Y>           mu    theta/tau        alpha\"\>", 
   "\[InvisibleSpace]", "\<\"       |X S|2      |X S|oo \"\>", 
   "\[InvisibleSpace]", "\<\"   |A X - B|   |A* X - C|\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "  K    <B, Y>           mu    theta/tau        alpha", 
   "       |X S|2      |X S|oo ", "   |A X - B|   |A* X - C|", ""],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375638829*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" -----------------------------------------------------\"\>", 
   "\[InvisibleSpace]", \
"\<\"------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -----------------------------------------------------", 
   "------------------------------------------------------", ""],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375670331*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  1\"\>",
     1,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.9848\"\>",
       -7.984790874524716,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.984790874524716, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.7500\"\>",
       4.749999999999999,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.749999999999999, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.6122\"\>",
       3.612167300380229,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.612167300380229, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.5000\"\>",
       7.5,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.5, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.2280\"\>",
       6.228037756278363,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.228037756278363, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.5705\"\>",
       5.5705263157894755`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.5705263157894755`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.5503\"\>",
       7.550332863779065,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.550332863779065, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.7074\"\>",
       6.707437923744493,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.707437923744493, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[1, 2], " ", 
   SequenceForm[
    PaddedForm[-7.984790874524716, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[4.749999999999999, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.612167300380229, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[7.5, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[6.228037756278363, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[5.5705263157894755`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[7.550332863779065, {5, 4}], " E", 
    PaddedForm[-16, 2]], " ", 
   SequenceForm[
    PaddedForm[6.707437923744493, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375706954*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  2\"\>",
     2,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-2.0905\"\>",
       -2.0905327299063075`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-2.0905327299063075`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4250\"\>",
       1.4249999999999996`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4249999999999996`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.2266\"\>",
       9.226636746723353,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.226636746723353, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4105\"\>",
       1.4105097207342614`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4105097207342614`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.8036\"\>",
       4.803609443368152,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.803609443368152, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.9286\"\>",
       7.928578270080922,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.928578270080922, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.4953\"\>",
       5.495323605393213,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.495323605393213, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[2, 2], " ", 
   SequenceForm[
    PaddedForm[-2.0905327299063075`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4249999999999996`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[9.226636746723353, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4105097207342614`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.803609443368152, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[7.928578270080922, {5, 4}], " E", 
    PaddedForm[-16, 2]], " ", 
   SequenceForm[
    PaddedForm[5.495323605393213, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.47618437573982*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  3\"\>",
     3,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-4.2496\"\>",
       -4.249581784169173,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.249581784169173, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.2750\"\>",
       4.274999999999999,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.274999999999999, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.8367\"\>",
       2.836743840750914,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.836743840750914, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.5120\"\>",
       6.51196498075822,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.51196498075822, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.3519\"\>",
       2.3518934456757683`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.3518934456757683`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.4290\"\>",
       8.428971209373367,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.428971209373367, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.0904\"\>",
       6.090436004827418,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.090436004827418, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[3, 2], " ", 
   SequenceForm[
    PaddedForm[-4.249581784169173, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[4.274999999999999, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.836743840750914, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[6.51196498075822, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.3518934456757683`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[8.428971209373367, {5, 4}], " E", 
    PaddedForm[-16, 2]], " ", 
   SequenceForm[
    PaddedForm[6.090436004827418, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375773655*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  4\"\>",
     4,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-4.8020\"\>",
       -4.802035201411346,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.802035201411346, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2825\"\>",
       1.2824999999999986`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2824999999999986`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.5463\"\>",
       8.546272374624614,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.546272374624614, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0266\"\>",
       2.026592815881994,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.026592815881994, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.2845\"\>",
       7.284503178988329,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.284503178988329, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.6366\"\>",
       8.636623573255791,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.636623573255791, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.8774\"\>",
       7.877402034183398,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.877402034183398, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[4, 2], " ", 
   SequenceForm[
    PaddedForm[-4.802035201411346, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2824999999999986`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[8.546272374624614, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.026592815881994, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[7.284503178988329, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[8.636623573255791, {5, 4}], " E", 
    PaddedForm[-16, 2]], " ", 
   SequenceForm[
    PaddedForm[7.877402034183398, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375807715*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  5\"\>",
     5,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-4.9432\"\>",
       -4.9431516735833245`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.9431516735833245`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.8475\"\>",
       3.8474999999999833`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.8474999999999833`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.5649\"\>",
       2.5648902783467666`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.5648902783467666`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.5159\"\>",
       6.515909340534498,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.515909340534498, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.3151\"\>",
       2.31509034829331,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.31509034829331, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.5981\"\>",
       7.598088824778415,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.598088824778415, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.6864\"\>",
       6.686408321851067,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.686408321851067, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[5, 2], " ", 
   SequenceForm[
    PaddedForm[-4.9431516735833245`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.8474999999999833`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[2.5648902783467666`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[6.515909340534498, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.31509034829331, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[7.598088824778415, {5, 4}], " E", 
    PaddedForm[-16, 2]], " ", 
   SequenceForm[
    PaddedForm[6.686408321851067, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843758427563`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  6\"\>",
     6,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-4.9832\"\>",
       -4.983210970781738,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.983210970781738, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1542\"\>",
       1.1542499999999802`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1542499999999802`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.6950\"\>",
       7.69497003639914,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.69497003639914, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9729\"\>",
       1.9729322305595276`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.9729322305595276`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.9866\"\>",
       6.986640850953478,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.986640850953478, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.6010\"\>",
       7.601010410716414,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.601010410716414, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.3016\"\>",
       7.30162760987548,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.30162760987548, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[6, 2], " ", 
   SequenceForm[
    PaddedForm[-4.983210970781738, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1542499999999802`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[7.69497003639914, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.9729322305595276`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[6.986640850953478, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[7.601010410716414, {5, 4}], " E", 
    PaddedForm[-16, 2]], " ", 
   SequenceForm[
    PaddedForm[7.30162760987548, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843758756523`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  7\"\>",
     7,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-4.9950\"\>",
       -4.994987732336986,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.994987732336986, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.4627\"\>",
       3.4627499999999736`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.4627499999999736`, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.3085\"\>",
       2.3084991900625167`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.3084991900625167`, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.9243\"\>",
       5.9242755042377375`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.9242755042377375`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0956\"\>",
       2.095578916995358,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.095578916995358, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.5704\"\>",
       6.570373316222413,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.570373316222413, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.3844\"\>",
       9.384352347714918,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.384352347714918, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[7, 2], " ", 
   SequenceForm[
    PaddedForm[-4.994987732336986, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.4627499999999736`, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[2.3084991900625167`, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[5.9242755042377375`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[2.095578916995358, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[6.570373316222413, {5, 4}], " E", 
    PaddedForm[-16, 2]], " ", 
   SequenceForm[
    PaddedForm[9.384352347714918, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184375936067*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  8\"\>",
     8,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-4.9985\"\>",
       -4.998498527813862,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.998498527813862, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0388\"\>",
       1.0388250000000974`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0388250000000974`, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.9255\"\>",
       6.92549978129837,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.92549978129837, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7774\"\>",
       1.7774387673959984`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7774387673959984`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.2851\"\>",
       6.285125630398915,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.285125630398915, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.8174\"\>",
       8.817375075786911,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.817375075786911, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.3347\"\>",
       9.33472182620525,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.33472182620525, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[8, 2], " ", 
   SequenceForm[
    PaddedForm[-4.998498527813862, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0388250000000974`, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[6.92549978129837, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7774387673959984`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[6.285125630398915, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[8.817375075786911, {5, 4}], " E", 
    PaddedForm[-16, 2]], " ", 
   SequenceForm[
    PaddedForm[9.33472182620525, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843759699287`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  9\"\>",
     9,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-4.9995\"\>",
       -4.999549757239055,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999549757239055, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1165\"\>",
       3.11647499999939,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.11647499999939, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0776\"\>",
       2.0776499940996147`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0776499940996147`, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.3324\"\>",
       5.332358742666485,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.332358742666485, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8854\"\>",
       1.885357366257951,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.885357366257951, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0737\"\>",
       1.0737369325825457`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0737369325825457`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0464\"\>",
       1.046401201273756,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.046401201273756, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[9, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999549757239055, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.11647499999939, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0776499940996147`, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[5.332358742666485, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[1.885357366257951, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0737369325825457`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[1.046401201273756, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184376011752*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 10\"\>",
     10,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-4.9999\"\>",
       -4.999864945076149,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999864945076149, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.3494\"\>",
       9.349425000001826,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.349425000001826, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.2329\"\>",
       6.232949998462066,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.232949998462066, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5997\"\>",
       1.5997087788418862`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5997087788418862`, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.6559\"\>",
       5.655900772810337,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.655900772810337, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.1473\"\>",
       9.147254911023543,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.147254911023543, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0533\"\>",
       1.0532634751392553`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0532634751392553`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[10, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999864945076149, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[9.349425000001826, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[6.232949998462066, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5997087788418862`, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[5.655900772810337, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[9.147254911023543, {5, 4}], " E", 
    PaddedForm[-16, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0532634751392553`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843760457087`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 11\"\>",
     11,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999959485134346,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999959485134346, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.8048\"\>",
       2.8048274999822436`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.8048274999822436`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8699\"\>",
       1.8698849999915752`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.8698849999915752`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.7991\"\>",
       4.799126964352289,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.799126964352289, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6968\"\>",
       1.6967578097860134`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6967578097860134`, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0106\"\>",
       1.0106222131429488`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0106222131429488`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5586\"\>",
       9.558617425123831,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.558617425123831, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[11, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999959485134346, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.8048274999822436`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.8698849999915752`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.799126964352289, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6967578097860134`, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0106222131429488`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[9.558617425123831, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184376078648*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 12\"\>",
     12,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999987845685342,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999987845685342, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.4145\"\>",
       8.41448250004905,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.41448250004905, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.6097\"\>",
       5.609655000623282,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.609655000623282, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4397\"\>",
       1.4397417834855157`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4397417834855157`, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.0905\"\>",
       5.090466361807803,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.090466361807803, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2703\"\>",
       1.270304275243479,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.270304275243479, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1758\"\>",
       1.1757642902273766`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1757642902273766`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[12, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999987845685342, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[8.41448250004905, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[5.609655000623282, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4397417834855157`, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[5.090466361807803, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.270304275243479, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1757642902273766`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184376112833*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 13\"\>",
     13,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999996353718657,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999996353718657, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.5243\"\>",
       2.5243447501906866`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.5243447501906866`, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6829\"\>",
       1.6828965007927184`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6828965007927184`, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.3193\"\>",
       4.319268568991441,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.319268568991441, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5278\"\>",
       1.5278408936082308`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5278408936082308`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5181\"\>",
       1.518115016414241,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.518115016414241, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0887\"\>",
       1.0886879449832196`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0886879449832196`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[13, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999996353718657, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.5243447501906866`, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6828965007927184`, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.319268568991441, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5278408936082308`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.518115016414241, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0886879449832196`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843761712103`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 14\"\>",
     14,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999998906116773,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999998906116773, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.5730\"\>",
       7.57303425041147,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.57303425041147, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.0487\"\>",
       5.048689508023106,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.048689508023106, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2957\"\>",
       1.2956763559769233`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2956763559769233`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.6060\"\>",
       4.605983451294896,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.605983451294896, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5933\"\>",
       1.5932996142516405`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5932996142516405`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1079\"\>",
       1.10785736992461,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.10785736992461, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[14, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999998906116773, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[7.57303425041147, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[5.048689508023106, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2956763559769233`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[4.605983451294896, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5932996142516405`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[1.10785736992461, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843762060757`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 15\"\>",
     15,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.9999996718351385`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.9999996718351385`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.2719\"\>",
       2.2719102761048626`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.2719102761048626`, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5146\"\>",
       1.5146068585241306`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5146068585241306`, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.8914\"\>",
       3.8913950236689994`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.8913950236689994`, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4379\"\>",
       1.4378795736923526`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4378795736923526`, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6239\"\>",
       1.6238546423185574`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6238546423185574`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2438\"\>",
       1.243750025084373,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.243750025084373, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[15, 2], " ", 
   SequenceForm[
    PaddedForm[-4.9999996718351385`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.2719102761048626`, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5146068585241306`, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[3.8913950236689994`, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4378795736923526`, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6238546423185574`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[1.243750025084373, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843762470493`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 16\"\>",
     16,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999999901550552,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999999901550552, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.8157\"\>",
       6.815730820931818,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.815730820931818, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.5438\"\>",
       4.543820629140624,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.543820629140624, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2992\"\>",
       1.299211954485608,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.299211954485608, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.1925\"\>",
       7.192520968048349,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.192520968048349, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6281\"\>",
       1.6280740913259384`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6280740913259384`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1609\"\>",
       1.16088106066213,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.16088106066213, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[16, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999999901550552, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[6.815730820931818, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[4.543820629140624, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.299211954485608, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[7.192520968048349, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6280740913259384`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[1.16088106066213, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843762802134`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 17\"\>",
     17,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.9999999704651685`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.9999999704651685`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0447\"\>",
       2.0447192447998708`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0447192447998708`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3631\"\>",
       1.3631462596022343`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3631462596022343`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4724\"\>",
       1.4724083584765613`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4724083584765613`, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2201\"\>",
       1.2201077042130708`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2201077042130708`, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.3657\"\>",
       2.3657290490024954`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.3657290490024954`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4044\"\>",
       1.4043747027882445`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4043747027882445`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[17, 2], " ", 
   SequenceForm[
    PaddedForm[-4.9999999704651685`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0447192447998708`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3631462596022343`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4724083584765613`, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2201077042130708`, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[2.3657290490024954`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4043747027882445`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184376316701*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 18\"\>",
     18,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999999971181627,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999999971181627, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0998\"\>",
       2.099831388891051,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.099831388891051, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.219854292094051,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.219854292094051, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.6314\"\>",
       5.631351470947266,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.631351470947266, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4007\"\>",
       1.4006552336683238`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4006552336683238`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.2539\"\>",
       9.253931435871996,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.253931435871996, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9572\"\>",
       2.9571994468980187`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.9571994468980187`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3323\"\>",
       1.3322679895783873`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3322679895783873`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[18, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999999971181627, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.099831388891051, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.219854292094051, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[5.631351470947266, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4006552336683238`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.253931435871996, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.9571994468980187`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3322679895783873`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184376348612*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 19\"\>",
     19,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.99999997219665,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.99999997219665, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8717\"\>",
       1.8716601031892144`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.8716601031892144`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198538670868746`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198538670868746`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7919\"\>",
       1.7918771160383575`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7918771160383575`, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7612\"\>",
       1.7612386268052003`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7612386268052003`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.1630\"\>",
       9.162990358986416,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.162990358986416, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.1418\"\>",
       5.141817731384992,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.141817731384992, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2003\"\>",
       1.200310766843438,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.200310766843438, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[19, 2], " ", 
   SequenceForm[
    PaddedForm[-4.99999997219665, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.8716601031892144`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198538670868746`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7918771160383575`, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7612386268052003`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.162990358986416, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[5.141817731384992, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.200310766843438, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843763831873`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 20\"\>",
     20,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.9999999830222315`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.9999999830222315`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6960\"\>",
       1.6959998660413078`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6959998660413078`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198537283342878`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198537283342878`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.6696\"\>",
       5.669611187465115,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.669611187465115, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0631\"\>",
       2.0630710789536995`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0630710789536995`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.0763\"\>",
       9.076305947117323,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.076305947117323, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.3068\"\>",
       9.306838925525824,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.306838925525824, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6732\"\>",
       1.6731763468977134`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6731763468977134`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[20, 2], " ", 
   SequenceForm[
    PaddedForm[-4.9999999830222315`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6959998660413078`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198537283342878`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[5.669611187465115, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0630710789536995`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.076305947117323, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[9.306838925525824, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6731763468977134`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184376415328*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 21\"\>",
     21,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.99999999137377,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.99999999137377, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4898\"\>",
       1.4898276515688813`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4898276515688813`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198537181854774`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198537181854774`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0091\"\>",
       1.0090689833159348`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0090689833159348`, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.6173\"\>",
       2.6173193757365385`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.6173193757365385`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.9587\"\>",
       8.95873395622928,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.95873395622928, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.7049\"\>",
       6.7048592892196,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.7048592892196, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5157\"\>",
       1.515663508529907,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.515663508529907, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[21, 2], " ", 
   SequenceForm[
    PaddedForm[-4.99999999137377, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4898276515688813`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198537181854774`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0090689833159348`, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[2.6173193757365385`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[8.95873395622928, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[6.7048592892196, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.515663508529907, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184376448029*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 22\"\>",
     22,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999999994270833,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999999994270833, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3937\"\>",
       1.3936926186923635`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3936926186923635`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198537191982213`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198537191982213`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7959\"\>",
       1.7959259981379796`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7959259981379796`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.8976\"\>",
       2.8976070586558653`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.8976070586558653`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.4438\"\>",
       9.443827324030199,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.443827324030199, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5140\"\>",
       1.5140068984723964`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5140068984723964`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4493\"\>",
       1.449323885838955,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.449323885838955, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[22, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999999994270833, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3936926186923635`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198537191982213`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7959259981379796`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[2.8976070586558653`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.443827324030199, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5140068984723964`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.449323885838955, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184376481842*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 23\"\>",
     23,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.99999999392117,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.99999999392117, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3929\"\>",
       1.392873323398625,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.392873323398625, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198537191831509`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198537191831509`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.6888\"\>",
       5.688838412621296,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.688838412621296, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9010\"\>",
       2.9009649004639284`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.9009649004639284`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.4894\"\>",
       9.489427978731532,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.489427978731532, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6399\"\>",
       1.6398856626350027`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6398856626350027`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4493\"\>",
       1.4493211510327304`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4493211510327304`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[23, 2], " ", 
   SequenceForm[
    PaddedForm[-4.99999999392117, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.392873323398625, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198537191831509`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[5.688838412621296, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[2.9009649004639284`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.489427978731532, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6398856626350027`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4493211510327304`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184376514868*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 24\"\>",
     24,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999999993714688,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999999993714688, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3927\"\>",
       1.3927485808840991`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3927485808840991`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.219853719172911,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.219853719172911, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.2666\"\>",
       4.2666288094659715`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.2666288094659715`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9015\"\>",
       2.9014822370277438`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.9014822370277438`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.4969\"\>",
       9.49685858678692,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.49685858678692, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6781\"\>",
       1.6781306259085376`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6781306259085376`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3885\"\>",
       1.3885111065414375`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3885111065414375`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[24, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999999993714688, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3927485808840991`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.219853719172911, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[4.2666288094659715`, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[2.9014822370277438`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.49685858678692, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6781306259085376`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3885111065414375`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843765487623`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 25\"\>",
     25,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.9999999935761865`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.9999999935761865`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3927\"\>",
       1.3927073009293511`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3927073009293511`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198537191657302`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198537191657302`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.2000\"\>",
       3.199971607099479,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.199971607099479, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9017\"\>",
       2.9016539860589474`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.9016539860589474`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.4994\"\>",
       9.499359368512257,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499359368512257, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6979\"\>",
       1.6978543698216642`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6978543698216642`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3156\"\>",
       1.315577475283806,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.315577475283806, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[25, 2], " ", 
   SequenceForm[
    PaddedForm[-4.9999999935761865`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3927073009293511`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198537191657302`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[3.199971607099479, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[2.9016539860589474`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499359368512257, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6978543698216642`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.315577475283806, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184376582761*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 26\"\>",
     26,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999999993503299,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999999993503299, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3927\"\>",
       1.392697683075278,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.392697683075278, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198537191618541`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198537191618541`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8000\"\>",
       1.7999840289934566`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7999840289934566`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9017\"\>",
       2.9016940171744934`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.9016940171744934`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.4999\"\>",
       9.499946055921558,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499946055921558, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7068\"\>",
       1.7067726917719113`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7067726917719113`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3156\"\>",
       1.315576701460795,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.315576701460795, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[26, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999999993503299, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.392697683075278, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198537191618541`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7999840289934566`, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[2.9016940171744934`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499946055921558, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7067726917719113`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.315576701460795, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843766397247`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 27\"\>",
     27,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999999993480983,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999999993480983, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3927\"\>",
       1.392696850292092,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.392696850292092, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198537191606524`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198537191606524`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.6953\"\>",
       5.695261966737109,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-12\"\>",
       -12,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.695261966737109, {5, 4}], " E", 
     PaddedForm[-12, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9017\"\>",
       2.90169748745888,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.90169748745888, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499996755436923,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499996755436923, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7093\"\>",
       1.7093100023613772`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7093100023613772`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3885\"\>",
       1.3885087873736952`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3885087873736952`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[27, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999999993480983, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.392696850292092, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198537191606524`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[5.695261966737109, {5, 4}], " E", 
    PaddedForm[-12, 2]], " ", 
   SequenceForm[
    PaddedForm[2.90169748745888, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499996755436923, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7093100023613772`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3885087873736952`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184376675736*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 28\"\>",
     28,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999999993475739,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999999993475739, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3927\"\>",
       1.3926968063190759`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3926968063190759`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198537191603689`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198537191603689`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3515\"\>",
       1.351512361247185,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-12\"\>",
       -12,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.351512361247185, {5, 4}], " E", 
     PaddedForm[-12, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9017\"\>",
       2.901697686139513,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.901697686139513, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999520436212,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999520436212, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7099\"\>",
       1.7098935164715525`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7098935164715525`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3885\"\>",
       1.388508733766747,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.388508733766747, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[28, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999999993475739, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3926968063190759`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198537191603689`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.351512361247185, {5, 4}], " E", 
    PaddedForm[-12, 2]], " ", 
   SequenceForm[
    PaddedForm[2.901697686139513, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999520436212, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7098935164715525`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.388508733766747, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843767162857`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 29\"\>",
     29,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999999993473532,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999999993473532, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3927\"\>",
       1.3926968024618722`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3926968024618722`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198537191602496`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198537191602496`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.7017\"\>",
       5.701692774011563,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-13\"\>",
       -13,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.701692774011563, {5, 4}], " E", 
     PaddedForm[-13, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9017\"\>",
       2.901697709044327,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.901697709044327, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999992804819,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999992804819, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7101\"\>",
       1.7101378982907556`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7101378982907556`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4493\"\>",
       1.4493169991621537`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4493169991621537`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[29, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999999993473532, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3926968024618722`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198537191602496`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[5.701692774011563, {5, 4}], " E", 
    PaddedForm[-13, 2]], " ", 
   SequenceForm[
    PaddedForm[2.901697709044327, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999992804819, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7101378982907556`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4493169991621537`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184376750225*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 30\"\>",
     30,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999999993473366,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999999993473366, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3927\"\>",
       1.392696824820508,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.392696824820508, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198537191602408`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198537191602408`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.2811\"\>",
       4.281098131975921,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.281098131975921, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9017\"\>",
       2.901697647038639,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.901697647038639, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999983924766,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999983924766, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7102\"\>",
       1.710156191461683,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.710156191461683, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5158\"\>",
       1.5158281517570833`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5158281517570833`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[30, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999999993473366, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.392696824820508, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198537191602408`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[4.281098131975921, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[2.901697647038639, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999983924766, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.710156191461683, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5158281517570833`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184376783248*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 31\"\>",
     31,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999999993472973,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999999993472973, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3927\"\>",
       1.392696814798484,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.392696814798484, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198537191602195`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198537191602195`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0148\"\>",
       1.0147788164683664`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-13\"\>",
       -13,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0147788164683664`, {5, 4}], " E", 
     PaddedForm[-13, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9017\"\>",
       2.901697682450124,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.901697682450124, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999987229723,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999987229723, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7102\"\>",
       1.7101995431868642`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7101995431868642`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3796\"\>",
       1.3796030305484162`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3796030305484162`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[31, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999999993472973, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.392696814798484, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198537191602195`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0147788164683664`, {5, 4}], " E", 
    PaddedForm[-13, 2]], " ", 
   SequenceForm[
    PaddedForm[2.901697682450124, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999987229723, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7101995431868642`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3796030305484162`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184376817535*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 32\"\>",
     32,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.99999999347288,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.99999999347288, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3927\"\>",
       1.3926968194238407`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3926968194238407`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198537191602143`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198537191602143`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4081\"\>",
       2.4081176992364557`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.4081176992364557`, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9017\"\>",
       2.901697678328063,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.901697678328063, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999990657045,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999990657045, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7102\"\>",
       1.7102098251587392`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7102098251587392`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4493\"\>",
       1.449316992767501,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.449316992767501, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[32, 2], " ", 
   SequenceForm[
    PaddedForm[-4.99999999347288, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3926968194238407`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198537191602143`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[2.4081176992364557`, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[2.901697678328063, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999990657045, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7102098251587392`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.449316992767501, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.47618437685074*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 33\"\>",
     33,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999999993472787,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999999993472787, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3927\"\>",
       1.3926968298326825`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3926968298326825`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198537191602092`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198537191602092`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4081\"\>",
       2.4081176992364557`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.4081176992364557`, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9017\"\>",
       2.9016976525146383`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.9016976525146383`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999995184147,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999995184147, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7102\"\>",
       1.710220105808304,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.710220105808304, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3796\"\>",
       1.3796030286065577`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3796030286065577`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[33, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999999993472787, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3926968298326825`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198537191602092`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[2.4081176992364557`, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[2.9016976525146383`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999995184147, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.710220105808304, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3796030286065577`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184376883091*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 34\"\>",
     34,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999999993472395,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999999993472395, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3927\"\>",
       1.3926968248209508`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3926968248209508`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198537191601881`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198537191601881`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0148\"\>",
       1.0147788164683664`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-13\"\>",
       -13,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0147788164683664`, {5, 4}], " E", 
     PaddedForm[-13, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9017\"\>",
       2.901697643323499,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.901697643323499, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999974690905,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999974690905, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7103\"\>",
       1.7102634228856461`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7102634228856461`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5873\"\>",
       1.5873254510634875`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5873254510634875`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[34, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999999993472395, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3926968248209508`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198537191601881`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0147788164683664`, {5, 4}], " E", 
    PaddedForm[-13, 2]], " ", 
   SequenceForm[
    PaddedForm[2.901697643323499, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999974690905, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7102634228856461`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5873254510634875`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184376916121*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 35\"\>",
     35,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999999993472302,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999999993472302, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3927\"\>",
       1.3926968286757213`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3926968286757213`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198537191601828`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198537191601828`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4081\"\>",
       2.4081176992364557`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.4081176992364557`, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9017\"\>",
       2.9016976217297192`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.9016976217297192`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.49999997177256,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.49999997177256, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7103\"\>",
       1.710273696642074,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.710273696642074, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5239\"\>",
       1.5239379444746635`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5239379444746635`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[35, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999999993472302, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3926968286757213`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198537191601828`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[2.4081176992364557`, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[2.9016976217297192`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.49999997177256, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.710273696642074, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5239379444746635`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184376950494*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 36\"\>",
     36,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999999993472008,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999999993472008, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3927\"\>",
       1.3926968228924346`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3926968228924346`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.219853719160167,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.219853719160167, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.6108\"\>",
       7.610841123512748,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.610841123512748, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9017\"\>",
       2.9016976609282557`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.9016976609282557`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999980526885,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999980526885, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7103\"\>",
       1.7103061626507006`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7103061626507006`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7847\"\>",
       1.7847138329067094`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7847138329067094`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[36, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999999993472008, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3926968228924346`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.219853719160167, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[7.610841123512748, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[2.9016976609282557`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999980526885, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7103061626507006`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7847138329067094`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.47618437698356*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 37\"\>",
     37,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999999993471714,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999999993471714, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3927\"\>",
       1.3926968221208795`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3926968221208795`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198537191601513`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198537191601513`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.6108\"\>",
       7.610841123512748,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.610841123512748, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9017\"\>",
       2.901697673729574,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.901697673729574, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999981332909,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999981332909, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7103\"\>",
       1.7103386154714446`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7103386154714446`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9243\"\>",
       1.9242903694851432`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.9242903694851432`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[37, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999999993471714, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3926968221208795`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198537191601513`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[7.610841123512748, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[2.901697673729574, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999981332909, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7103386154714446`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.9242903694851432`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184377017948*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 38\"\>",
     38,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999999993471191,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999999993471191, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3927\"\>",
       1.3926967974484854`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3926967974484854`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198537191601229`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198537191601229`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3530\"\>",
       1.353038421957822,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-13\"\>",
       -13,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.353038421957822, {5, 4}], " E", 
     PaddedForm[-13, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9017\"\>",
       2.901697704886815,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.901697704886815, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999971387277,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999971387277, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7104\"\>",
       1.7103962860220172`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7103962860220172`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0664\"\>",
       2.066370534748755,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.066370534748755, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[38, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999999993471191, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3926967974484854`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198537191601229`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.353038421957822, {5, 4}], " E", 
    PaddedForm[-13, 2]], " ", 
   SequenceForm[
    PaddedForm[2.901697704886815, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999971387277, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7103962860220172`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.066370534748755, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184377051156*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 39\"\>",
     39,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.99999999347097,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.99999999347097, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3927\"\>",
       1.3926967978337008`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3926967978337008`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.2198537191601109`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2198537191601109`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.7081\"\>",
       5.708130842634562,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.708130842634562, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9017\"\>",
       2.901697709436831,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.901697709436831, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999950446444,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999950446444, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7104\"\>",
       1.7104205981837524`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7104205981837524`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.2049\"\>",
       2.204888400689339,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.204888400689339, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[39, 2], " ", 
   SequenceForm[
    PaddedForm[-4.99999999347097, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3926967978337008`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2198537191601109`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[5.708130842634562, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[2.901697709436831, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999950446444, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7104205981837524`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.204888400689339, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843771103897`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 40\"\>",
     40,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999999993470677,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999999993470677, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3927\"\>",
       1.392696788580801,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.392696788580801, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2199\"\>",
       1.219853719160095,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.219853719160095, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.6108\"\>",
       7.610841123512748,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.610841123512748, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9017\"\>",
       2.901697705848375,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.901697705848375, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.5000\"\>",
       9.499999979541498,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.499999979541498, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7105\"\>",
       1.7104530045441282`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7104530045441282`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.1654\"\>",
       2.165402855856328,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.165402855856328, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[40, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999999993470677, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.392696788580801, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.219853719160095, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[7.610841123512748, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[2.901697705848375, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.499999979541498, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7104530045441282`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.165402855856328, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184377144701*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 41\"\>",
     41,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.0000\"\>",
       -4.999999969454562,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.999999969454562, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.1990\"\>",
       4.1990173260832035`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-10\"\>",
       -10,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.1990173260832035`, {5, 4}], " E", 
     PaddedForm[-10, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.9483\"\>",
       9.948317283863032,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-10\"\>",
       -10,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.948317283863032, {5, 4}], " E", 
     PaddedForm[-10, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.5906\"\>",
       3.590551756157734,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.590551756157734, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.5334\"\>",
       5.5334129593830115`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.5334129593830115`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7105\"\>",
       1.7104530065316783`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7104530065316783`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0682\"\>",
       2.0681564782351587`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0681564782351587`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[41, 2], " ", 
   SequenceForm[
    PaddedForm[-4.999999969454562, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[4.1990173260832035`, {5, 4}], " E", 
    PaddedForm[-10, 2]], " ", 
   SequenceForm[
    PaddedForm[9.948317283863032, {5, 4}], " E", 
    PaddedForm[-10, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[3.590551756157734, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[5.5334129593830115`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7104530065316783`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0681564782351587`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.4761843771850233`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \
-------------------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"---------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -------------------------------------------------------------------", 
   "---------------------------", ""],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.476184377217198*^9}],

Cell[BoxData["\<\"* Optimal solution has been found\"\>"], "Print",
 CellChangeTimes->{
  3.4750854563832684`*^9, {3.4750863397972927`*^9, 3.475086381647882*^9}, 
   3.475418611149641*^9, 3.4761840426839247`*^9, 3.47618437725042*^9}]
}, Open  ]],

Cell[BoxData["0.49999999694545616`"], "Output",
 CellChangeTimes->{
  3.4750854563618937`*^9, {3.4750863397815657`*^9, 3.4750863816332817`*^9}, 
   3.4754186109879713`*^9, 3.476184042647459*^9, 3.476184377284832*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141, 701},
WindowMargins->{{Automatic, 40}, {Automatic, 23}},
ShowSelection->True,
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 266, 5, 185, "Title"],
Cell[836, 29, 252, 6, 107, "Subtitle"],
Cell[1091, 37, 184, 4, 40, "Input"],
Cell[1278, 43, 835, 18, 134, "Input"],
Cell[2116, 63, 375, 7, 40, "Input"],
Cell[2494, 72, 663, 18, 42, "Input"],
Cell[3160, 92, 483, 9, 40, "Input"],
Cell[3646, 103, 1582, 45, 110, "Input"],
Cell[5231, 150, 485, 9, 40, "Input"],
Cell[5719, 161, 341, 7, 40, "Input"],
Cell[6063, 170, 2243, 55, 133, "Input"],
Cell[8309, 227, 3512, 90, 179, "Input"],
Cell[11824, 319, 2582, 62, 225, "Input"],
Cell[14409, 383, 356, 6, 40, "Input"],
Cell[CellGroupData[{
Cell[14790, 393, 238, 5, 87, "Input"],
Cell[15031, 400, 332, 4, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15400, 409, 1538, 33, 110, "Input"],
Cell[16941, 444, 6349, 165, 200, "Output"],
Cell[CellGroupData[{
Cell[23315, 613, 459, 11, 30, "Print"],
Cell[23777, 626, 214, 3, 30, "Print"],
Cell[23994, 631, 223, 3, 30, "Print"],
Cell[24220, 636, 363, 7, 30, "Print"],
Cell[24586, 645, 364, 8, 30, "Print"],
Cell[24953, 655, 224, 3, 30, "Print"],
Cell[25180, 660, 445, 10, 30, "Print"],
Cell[25628, 672, 389, 8, 30, "Print"],
Cell[26020, 682, 212, 3, 54, "Print"],
Cell[26235, 687, 389, 8, 30, "Print"],
Cell[26627, 697, 388, 8, 30, "Print"],
Cell[27018, 707, 215, 3, 54, "Print"],
Cell[27236, 712, 594, 17, 30, "Print"],
Cell[27833, 731, 409, 8, 30, "Print"],
Cell[28245, 741, 219, 3, 54, "Print"],
Cell[28467, 746, 364, 8, 30, "Print"],
Cell[28834, 756, 201, 3, 30, "Print"],
Cell[29038, 761, 612, 12, 54, "Print"],
Cell[29653, 775, 583, 12, 54, "Print"],
Cell[30239, 789, 5503, 176, 54, "Print"],
Cell[35745, 967, 5521, 176, 54, "Print"],
Cell[41269, 1145, 5547, 176, 54, "Print"],
Cell[46819, 1323, 5536, 176, 54, "Print"],
Cell[52358, 1501, 5541, 176, 54, "Print"],
Cell[57902, 1679, 5530, 176, 54, "Print"],
Cell[63435, 1857, 5536, 176, 54, "Print"],
Cell[68974, 2035, 5530, 176, 54, "Print"],
Cell[74507, 2213, 5524, 176, 54, "Print"],
Cell[80034, 2391, 5529, 176, 54, "Print"],
Cell[85566, 2569, 5550, 176, 54, "Print"],
Cell[91119, 2747, 5522, 176, 54, "Print"],
Cell[96644, 2925, 5534, 176, 54, "Print"],
Cell[102181, 3103, 5522, 176, 54, "Print"],
Cell[107706, 3281, 5546, 176, 54, "Print"],
Cell[113255, 3459, 5543, 176, 54, "Print"],
Cell[118801, 3637, 5546, 176, 54, "Print"],
Cell[124350, 3815, 5568, 176, 54, "Print"],
Cell[129921, 3993, 5576, 176, 54, "Print"],
Cell[135500, 4171, 5562, 176, 54, "Print"],
Cell[141065, 4349, 5576, 176, 54, "Print"],
Cell[146644, 4527, 5576, 176, 54, "Print"],
Cell[152223, 4705, 5592, 176, 54, "Print"],
Cell[157818, 4883, 5598, 176, 54, "Print"],
Cell[163419, 5061, 5588, 176, 54, "Print"],
Cell[169010, 5239, 5594, 176, 54, "Print"],
Cell[174607, 5417, 5582, 176, 54, "Print"],
Cell[180192, 5595, 5586, 176, 54, "Print"],
Cell[185781, 5773, 5582, 176, 54, "Print"],
Cell[191366, 5951, 5594, 176, 54, "Print"],
Cell[196963, 6129, 5574, 176, 54, "Print"],
Cell[202540, 6307, 5592, 176, 54, "Print"],
Cell[208135, 6485, 5592, 176, 54, "Print"],
Cell[213730, 6663, 5600, 176, 54, "Print"],
Cell[219333, 6841, 5586, 176, 54, "Print"],
Cell[224922, 7019, 5577, 176, 54, "Print"],
Cell[230502, 7197, 5592, 176, 54, "Print"],
Cell[236097, 7375, 5571, 176, 54, "Print"],
Cell[241671, 7553, 5582, 176, 54, "Print"],
Cell[247256, 7731, 5592, 176, 54, "Print"],
Cell[252851, 7909, 5592, 176, 54, "Print"],
Cell[258446, 8087, 5574, 176, 54, "Print"],
Cell[264023, 8265, 5586, 176, 54, "Print"],
Cell[269612, 8443, 5585, 176, 54, "Print"],
Cell[275200, 8621, 5582, 176, 54, "Print"],
Cell[280785, 8799, 5583, 176, 54, "Print"],
Cell[286371, 8977, 5577, 176, 54, "Print"],
Cell[291951, 9155, 5594, 176, 54, "Print"],
Cell[297548, 9333, 5591, 176, 54, "Print"],
Cell[303142, 9511, 5580, 176, 54, "Print"],
Cell[308725, 9689, 5597, 176, 54, "Print"],
Cell[314325, 9867, 5535, 176, 54, "Print"],
Cell[319863, 10045, 555, 12, 54, "Print"],
Cell[320421, 10059, 236, 3, 30, "Print"]
}, Open  ]],
Cell[320672, 10065, 215, 3, 40, "Output"]
}, Open  ]],
Cell[320902, 10071, 352, 7, 40, "Input"],
Cell[321257, 10080, 2295, 56, 133, "Input"],
Cell[323555, 10138, 3512, 90, 179, "Input"],
Cell[327070, 10230, 2608, 63, 225, "Input"],
Cell[CellGroupData[{
Cell[329703, 10297, 1538, 33, 110, "Input"],
Cell[331244, 10332, 40984, 1037, 87, "Output"],
Cell[CellGroupData[{
Cell[372253, 11373, 459, 11, 30, "Print"],
Cell[372715, 11386, 215, 3, 30, "Print"],
Cell[372933, 11391, 223, 3, 30, "Print"],
Cell[373159, 11396, 363, 7, 30, "Print"],
Cell[373525, 11405, 364, 8, 30, "Print"],
Cell[373892, 11415, 223, 3, 30, "Print"],
Cell[374118, 11420, 445, 10, 30, "Print"],
Cell[374566, 11432, 387, 8, 30, "Print"],
Cell[374956, 11442, 214, 3, 54, "Print"],
Cell[375173, 11447, 390, 8, 30, "Print"],
Cell[375566, 11457, 388, 8, 30, "Print"],
Cell[375957, 11467, 215, 3, 54, "Print"],
Cell[376175, 11472, 594, 17, 30, "Print"],
Cell[376772, 11491, 410, 8, 30, "Print"],
Cell[377185, 11501, 221, 3, 54, "Print"],
Cell[377409, 11506, 364, 8, 30, "Print"],
Cell[377776, 11516, 201, 3, 30, "Print"],
Cell[377980, 11521, 612, 12, 54, "Print"],
Cell[378595, 11535, 581, 12, 54, "Print"],
Cell[379179, 11549, 5530, 176, 54, "Print"],
Cell[384712, 11727, 5532, 176, 54, "Print"],
Cell[390247, 11905, 5521, 176, 54, "Print"],
Cell[395771, 12083, 5524, 176, 54, "Print"],
Cell[401298, 12261, 5535, 176, 54, "Print"],
Cell[406836, 12439, 5526, 176, 54, "Print"],
Cell[412365, 12617, 5536, 176, 54, "Print"],
Cell[417904, 12795, 5526, 176, 54, "Print"],
Cell[423433, 12973, 5527, 176, 54, "Print"],
Cell[428963, 13151, 5534, 176, 54, "Print"],
Cell[434500, 13329, 5544, 176, 54, "Print"],
Cell[440047, 13507, 5529, 176, 54, "Print"],
Cell[445579, 13685, 5546, 176, 54, "Print"],
Cell[451128, 13863, 5528, 176, 54, "Print"],
Cell[456659, 14041, 5558, 176, 54, "Print"],
Cell[462220, 14219, 5525, 176, 54, "Print"],
Cell[467748, 14397, 5562, 176, 54, "Print"],
Cell[473313, 14575, 5580, 176, 54, "Print"],
Cell[478896, 14753, 5585, 176, 54, "Print"],
Cell[484484, 14931, 5592, 176, 54, "Print"],
Cell[490079, 15109, 5574, 176, 54, "Print"],
Cell[495656, 15287, 5589, 176, 54, "Print"],
Cell[501248, 15465, 5583, 176, 54, "Print"],
Cell[506834, 15643, 5591, 176, 54, "Print"],
Cell[512428, 15821, 5592, 176, 54, "Print"],
Cell[518023, 15999, 5588, 176, 54, "Print"],
Cell[523614, 16177, 5577, 176, 54, "Print"],
Cell[529194, 16355, 5582, 176, 54, "Print"],
Cell[534779, 16533, 5586, 176, 54, "Print"],
Cell[540368, 16711, 5574, 176, 54, "Print"],
Cell[545945, 16889, 5586, 176, 54, "Print"],
Cell[551534, 17067, 5582, 176, 54, "Print"],
Cell[557119, 17245, 5592, 176, 54, "Print"],
Cell[562714, 17423, 5592, 176, 54, "Print"],
Cell[568309, 17601, 5589, 176, 54, "Print"],
Cell[573901, 17779, 5585, 176, 54, "Print"],
Cell[579489, 17957, 5586, 176, 54, "Print"],
Cell[585078, 18135, 5580, 176, 54, "Print"],
Cell[590661, 18313, 5579, 176, 54, "Print"],
Cell[596243, 18491, 5568, 176, 54, "Print"],
Cell[601814, 18669, 5546, 176, 54, "Print"],
Cell[607363, 18847, 555, 12, 54, "Print"],
Cell[607921, 18861, 233, 3, 30, "Print"]
}, Open  ]],
Cell[608169, 18867, 216, 3, 40, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> nnssLMI-26feb010.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    614122,      18226]
NotebookOptionsPosition[    605085,      17991]
NotebookOutlinePosition[    605545,      18009]
CellTagsIndexPosition[    605502,      18006]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "This notebook proves the nonexistence of a clean ",
 StyleBox["linear",
  FontSlant->"Italic"],
 " Nirgendsnegativsemidefinitheitsstellensatz"
}], "Title",
 CellChangeTimes->{{3.476182988073408*^9, 3.4761830000570383`*^9}, {
  3.476184984043983*^9, 3.4761849958014603`*^9}, {3.476185537038259*^9, 
  3.4761855381155853`*^9}}],

Cell[TextData[{
 "Accompanies the paper `",
 StyleBox["The matricial relaxation of a linear matrix inequality",
  FontSlant->"Italic"],
 "' by Helton, Klep, McCullough"
}], "Subtitle",
 CellChangeTimes->{{3.4761831087030983`*^9, 3.476183148138267*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"our", " ", "standard", " ", "abbreviations"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.474483895029161*^9, 3.474483901985938*^9}}],

Cell[BoxData[{
 RowBox[{"mf", ":=", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"im", ":=", "IdentityMatrix"}], "\[IndentingNewLine]", 
 RowBox[{"kp", ":=", "KroneckerProduct"}], "\[IndentingNewLine]", 
 RowBox[{"zm", ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "#1", "}"}], ",", 
     RowBox[{"{", "#2", "}"}]}], "]"}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sp", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"a", "*", "b"}]}]}], "Input",
 CellChangeTimes->{{3.4744006372140512`*^9, 3.474400640137987*^9}, {
  3.474410186348957*^9, 3.4744101914636393`*^9}, {3.4744759353655157`*^9, 
  3.474475945690772*^9}, {3.474860394979727*^9, 3.4748604248451014`*^9}, {
  3.474862025073111*^9, 3.4748620251922417`*^9}, {3.474992784861115*^9, 
  3.4749927850679083`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sym", "[", "a_", "]"}], ":=", 
  RowBox[{"a", "+", 
   RowBox[{"Transpose", "[", "a", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"unknC", "[", 
   RowBox[{"symb_", ",", "d_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"symb", "[", " ", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{"i", ",", "j"}], "]"}], ",", " ", 
      RowBox[{"Max", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"vece", "[", "n_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{"1", ",", 
    RowBox[{"{", "n", "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"vecu", "[", 
    RowBox[{"i_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"j", "\[Equal]", "i"}], ",", "1", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"matrix", " ", "of", " ", "all", " ", "ones"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"matE", "[", "n_", "]"}], ":=", 
  RowBox[{"kp", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"vece", "[", "n", "]"}], "}"}], ",", "  ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"vece", "[", "n", "]"}], "}"}], "//", "Transpose"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.474989058201988*^9, 3.4749890631448097`*^9}, 
   3.474996556060513*^9, 3.475009825330142*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "here", " ", "is", " ", "code", " ", "to", " ", "define", " ", "various", 
   " ", "linear", " ", "pencils"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.474989058201988*^9, 3.4749890631448097`*^9}, 
   3.474996556060513*^9, 3.475009825330142*^9, {3.4761852313999567`*^9, 
   3.476185237173061*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L0", "[", 
   RowBox[{"A_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "i", "]"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "[", 
   RowBox[{"A_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"im", "[", 
    RowBox[{"Length", "[", 
     RowBox[{"A", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", 
      RowBox[{"A", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "[", 
   RowBox[{"B_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"im", "[", 
    RowBox[{"Length", "[", 
     RowBox[{"B", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", 
      RowBox[{"B", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "B", "]"}]}], "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"bigL", "[", 
   RowBox[{"A_", ",", "B_", ",", "x_"}], "]"}], ":=", " ", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"L2", "[", 
       RowBox[{"B", ",", "x"}], "]"}], ",", 
      RowBox[{"zm", "[", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"A", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Length", "[", " ", 
         RowBox[{"B", "[", 
          RowBox[{"[", "1", "]"}], "]"}], " ", "]"}]}], "]"}], ",", "2"}], 
     "]"}], ",", " ", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"zm", "[", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"B", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Length", "[", " ", 
         RowBox[{"A", "[", 
          RowBox[{"[", "1", "]"}], "]"}], " ", "]"}]}], "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"L1", "[", 
        RowBox[{"A", ",", "x"}], "]"}]}], ",", "2"}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.474484083318488*^9, 3.474484092539006*^9}, {
   3.474860217288508*^9, 3.474860229182513*^9}, {3.474860302212278*^9, 
   3.4748603027314577`*^9}, {3.474989250534786*^9, 3.474989304627685*^9}, 
   3.474990236269353*^9, {3.474994521763343*^9, 3.474994549987146*^9}, {
   3.474996324427285*^9, 3.474996333424638*^9}, {3.474996579587113*^9, 
   3.474996581330373*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "the", " ", "desired", " ", "pencils", " ", "have", " ", "9", " ", 
   "variables", " ", "and", " ", "are", " ", "defined", " ", "with", " ", "4",
    "x4", " ", "matrices"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.4749913481703367`*^9, 3.474991357575519*^9}, {
  3.474994296354137*^9, 3.474994300296924*^9}, {3.475004567041272*^9, 
  3.475004568921184*^9}, {3.4761852675023727`*^9, 3.4761852857518253`*^9}, {
  3.476185700581118*^9, 3.476185705018124*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ainfeasible", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", "1", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", 
         RowBox[{"-", "2"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2"}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "0"}], "}"}]}], "}"}]}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Binfeasible", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "2"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2", ",", "1", ",", "2"}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.47499133468401*^9, 3.474991369033289*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"is", " ", "D_L1", " ", 
   RowBox[{"bounded", "?"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.4749966664031754`*^9, 3.474996670168478*^9}, 
   3.476185295999466*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"load", " ", "Mauricio", " ", "de", " ", 
   RowBox[{"Oliveira", "'"}], "s", " ", "interior", " ", "point", " ", "SDP", 
   " ", "solver", " ", "for", " ", "Mathematica"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.4744838828884706`*^9, 3.474483892474052*^9}, 
   3.476185581176463*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", "\"\</Users/iklep/math/ipsolver\>\"", 
  "]"}], "\n", 
 RowBox[{"<<", "SDP`"}], "\n", 
 RowBox[{"<<", "cSDP`"}]}], "Input",
 CellChangeTimes->{{3.4749965412866907`*^9, 3.4749965453387003`*^9}}],

Cell[BoxData["\<\"/Users/iklep/math/ipsolver\"\>"], "Output",
 CellChangeTimes->{3.47499654589318*^9, 3.474997477130962*^9, 
  3.474997677914522*^9, 3.4750005637233458`*^9, 3.476185196436646*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", "Ainfeasible"}], ";"}]], "Input",
 CellChangeTimes->{{3.475002520077189*^9, 3.475002523659281*^9}, {
  3.475002719965783*^9, 3.4750027232146482`*^9}, {3.475003444802641*^9, 
  3.4750034450976133`*^9}, {3.475003612892263*^9, 3.475003614287888*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sdp", "=", 
   RowBox[{"SDPMatrices", "[", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Tr", "[", "  ", 
         RowBox[{"L0", "[", 
          RowBox[{"A", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"x", "[", "i", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}]}], "]"}], 
         "]"}], "-", "1"}], ",", "   ", 
       RowBox[{"L0", "[", 
        RowBox[{"A", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"x", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Variables", "[", 
      RowBox[{"L0", "[", 
       RowBox[{"A", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"x", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}]}], "]"}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Normal", "[", "sdp", "]"}], "//", "ColumnForm"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Y", ",", "X", ",", "S", ",", "iters"}], "}"}], "=", 
   RowBox[{"SDPSolve", "[", "sdp", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.474476024610354*^9, 3.4744760347521467`*^9}, 
   3.474484739880088*^9, {3.4749927152818003`*^9, 3.4749927153585997`*^9}, {
   3.474994182256394*^9, 3.474994183422567*^9}, {3.4749943326910257`*^9, 
   3.4749943497365522`*^9}, {3.474994612991933*^9, 3.474994684528822*^9}, 
   3.474995314450305*^9, {3.474995714654649*^9, 3.4749957162379417`*^9}, 
   3.474995757140534*^9, {3.474996097631064*^9, 3.474996154485993*^9}, 
   3.474996305518697*^9, {3.4749963385927677`*^9, 3.474996338797881*^9}, {
   3.474996392550682*^9, 3.4749964039134827`*^9}, {3.4749966281323338`*^9, 
   3.4749966283695107`*^9}, 3.474996947603559*^9, {3.474996999154026*^9, 
   3.474997020827465*^9}, {3.474997351851295*^9, 3.474997466861561*^9}, {
   3.474997552772006*^9, 3.474997552878125*^9}, {3.474997618288967*^9, 
   3.474997626580798*^9}, {3.474997745052855*^9, 3.4749977473225117`*^9}, {
   3.4749978126932898`*^9, 3.474997860982933*^9}, {3.475003707061316*^9, 
   3.4750037078563013`*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"-", "2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "2", ",", 
             RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "2", ",", 
             RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "0", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}], ",", "1", ",", "2"}], "}"}]}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "4", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "2", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "4", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "2", ",", "2", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "0", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "1", ",", 
             RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "2", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", 
             RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "0", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "2"}], ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", 
             RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"-", "4"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}], ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", 
             RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "0", ",", 
             RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"-", "2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", 
             RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"-", "1"}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  ColumnForm[{{{{{-2}}, {{0, 2, -1, 2}, {2, -2, 0, 0}, {-1, 0, 2, 2}, {2, 0, 
      2, -2}}}, {{{0}}, {{-2, -1, 0, -2}, {-1, 0, 0, -2}, {0, 0, 0, 
      1}, {-2, -2, 1, 2}}}, {{{4}}, {{2, -2, 2, 0}, {-2, 0, 0, -2}, {2, 0, 
      2, -1}, {0, -2, -1, 0}}}, {{{4}}, {{0, -1, 0, 0}, {-1, 0, 2, 0}, {0, 2, 
      2, -1}, {0, 0, -1, 2}}}, {{{0}}, {{2, -2, 0, 0}, {-2, 0, 0, -1}, {0, 0, 
      0, 1}, {0, -1, 1, -2}}}, {{{2}}, {{2, 2, -1, -1}, {2, -2, 0, 0}, {-1, 0,
       0, -2}, {-1, 0, -2, 2}}}, {{{0}}, {{0, 0, -1, -1}, {0, -2, 0, 1}, {-1, 
      0, 0, -2}, {-1, 1, -2, 2}}}, {{{-4}}, {{2, -2, 0, 2}, {-2, -2, 1, 0}, {
      0, 1, -2, 0}, {2, 0, 0, -2}}}, {{{-2}}, {{-2, -1, 2, 1}, {-1, 2, -1, 
      0}, {2, -1, -2, -2}, {1, 0, -2, 0}}}}, {{{-1, 0, 0, 0, 0, 0, 0, 0, 
    0}}}, {{{-1}}, {{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}}],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.4749973749025517`*^9, {3.474997405013262*^9, 3.4749974217022867`*^9}, 
   3.474997456926743*^9, {3.4749974972724657`*^9, 3.474997565066375*^9}, {
   3.474997627513199*^9, 3.474997638088667*^9}, 3.474997690566901*^9, 
   3.47499774788596*^9, 3.474997800725851*^9, {3.474997861709138*^9, 
   3.4749979094379177`*^9}, 3.4750005842590933`*^9, 3.475000615637823*^9, {
   3.4750007037594852`*^9, 3.4750007269481277`*^9}, 3.475002526251437*^9, 
   3.475003446969788*^9, 3.4750036571969233`*^9, 3.475003708504162*^9, 
   3.475003757240777*^9, 3.4750071697235126`*^9, 3.476185301062522*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \
-------------------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -------------------------------------------------------------------", ""],
  
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301096583*^9}],

Cell[BoxData["\<\" Problem data:\"\>"], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.47618530113258*^9}],

Cell[BoxData["\<\" * Dimensions (total):\"\>"], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.4761853011663017`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Variables             = \"\>", "\[InvisibleSpace]", "9"}],
  
  SequenceForm["   - Variables             = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.47618530120009*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Inequalities          = \"\>", "\[InvisibleSpace]", "2"}],
  
  SequenceForm["   - Inequalities          = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301233365*^9}],

Cell[BoxData["\<\" * Dimensions (detail):\"\>"], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301265793*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Variables             = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "9"}], "}"}], "}"}]}],
  SequenceForm["   - Variables             = ", {{1, 9}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301299378*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Inequalities          = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}]}],
  SequenceForm["   - Inequalities          = ", {1, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301331306*^9}],

Cell[BoxData["\<\"\\n Method:\"\>"], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301364079*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Method                  = \"\>", "\[InvisibleSpace]", 
   "LongStep"}],
  SequenceForm[" * Method                  = ", PrimalDual`LongStep],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301396644*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Search direction        = \"\>", "\[InvisibleSpace]", 
   "NesterovTodd"}],
  SequenceForm[" * Search direction        = ", PrimalDual`NesterovTodd],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301430853*^9}],

Cell[BoxData["\<\"\\n Precision:\"\>"], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301464007*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Gap tolerance           = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{"1.", "e"}], "-", "9"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    FortranForm[1.*^-9],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm[" * Gap tolerance           = ", 
   FortranForm[1.*^-9]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.4761853015140657`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Rationalize iterates    = \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[" * Rationalize iterates    = ", False, ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301540303*^9}],

Cell[BoxData["\<\"\\n Other options:\"\>"], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301580799*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Debug level             = \"\>", "\[InvisibleSpace]", "0"}],
  
  SequenceForm[" * Debug level             = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.4761853016127768`*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301644876*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  K    <B, Y>           mu    theta/tau        alpha\"\>", 
   "\[InvisibleSpace]", "\<\"       |X S|2      |X S|oo \"\>", 
   "\[InvisibleSpace]", "\<\"   |A X - B|   |A* X - C|\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "  K    <B, Y>           mu    theta/tau        alpha", 
   "       |X S|2      |X S|oo ", "   |A X - B|   |A* X - C|", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.4761853016789417`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" -----------------------------------------------------\"\>", 
   "\[InvisibleSpace]", \
"\<\"------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -----------------------------------------------------", 
   "------------------------------------------------------", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301712288*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  1\"\>",
     1,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-8.0625\"\>",
       -8.062479947142975,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-8.062479947142975, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.0000\"\>",
       2.999999999999999,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.999999999999999, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9015\"\>",
       2.901511525716484,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.901511525716484, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.0498\"\>",
       7.049803011820581,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.049803011820581, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.3725\"\>",
       3.372541996093394,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.372541996093394, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.2538\"\>",
       4.253762688903432,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.253762688903432, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.2204\"\>",
       2.220446049250313,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.220446049250313, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[1, 2], " ", 
   SequenceForm[
    PaddedForm[-8.062479947142975, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.999999999999999, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.901511525716484, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[7.049803011820581, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.372541996093394, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[4.253762688903432, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[2.220446049250313, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301749157*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  2\"\>",
     2,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.8934\"\>",
       -1.8934350315933304`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.8934350315933304`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3632\"\>",
       1.3631726196139455`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3631726196139455`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6657\"\>",
       1.6657265500479081`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6657265500479081`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.5000\"\>",
       7.5,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.5, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0745\"\>",
       1.0745110435503455`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0745110435503455`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.2814\"\>",
       6.2814234063686,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.2814234063686, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.6973\"\>",
       6.697323199069981,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.697323199069981, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.7873\"\>",
       4.787333948891398,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.787333948891398, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[2, 2], " ", 
   SequenceForm[
    PaddedForm[-1.8934350315933304`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3631726196139455`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6657265500479081`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[7.5, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0745110435503455`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[6.2814234063686, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[6.697323199069981, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[4.787333948891398, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.47618530178354*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  3\"\>",
     3,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.3406\"\>",
       -7.340564412030388,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.340564412030388, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9537\"\>",
       3.9536981213363203`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.9536981213363203`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6507\"\>",
       1.6506935004755372`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6506935004755372`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.7296\"\>",
       8.729562577742252,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.729562577742252, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.7967\"\>",
       5.796653352780331,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.796653352780331, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.4285\"\>",
       5.428486113648506,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.428486113648506, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.6648\"\>",
       9.66476085078058,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.66476085078058, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[3, 2], " ", 
   SequenceForm[
    PaddedForm[-7.340564412030388, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.9536981213363203`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6506935004755372`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[8.729562577742252, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[5.796653352780331, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[5.428486113648506, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[9.66476085078058, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301817491*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  4\"\>",
     4,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-3.0276\"\>",
       -3.027564674186403,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-3.027564674186403, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1630\"\>",
       1.1629655712923208`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1629655712923208`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9327\"\>",
       1.93269478517437,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.93269478517437, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1282\"\>",
       3.1282011563590078`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1282011563590078`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.1080\"\>",
       2.1079970520677986`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.1079970520677986`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.8254\"\>",
       4.825445716395447,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.825445716395447, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.5303\"\>",
       5.53025926307884,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.53025926307884, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[4, 2], " ", 
   SequenceForm[
    PaddedForm[-3.027564674186403, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1629655712923208`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.93269478517437, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1282011563590078`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.1079970520677986`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[4.825445716395447, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[5.53025926307884, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301851864*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  5\"\>",
     5,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.0769\"\>",
       -1.0768543130105273`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.0768543130105273`, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.4100\"\>",
       3.4100081152786763`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.4100081152786763`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9456\"\>",
       1.9455515020059309`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.9455515020059309`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.3243\"\>",
       2.324321564533077,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.324321564533077, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6126\"\>",
       1.6126353703075336`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6126353703075336`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9870\"\>",
       4.986975795575699,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.986975795575699, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.2699\"\>",
       5.269906052109842,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.269906052109842, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[5, 2], " ", 
   SequenceForm[
    PaddedForm[-1.0768543130105273`, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.4100081152786763`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.9455515020059309`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.324321564533077, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6126353703075336`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[4.986975795575699, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[5.269906052109842, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301885579*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  6\"\>",
     6,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-3.7977\"\>",
       -3.797681528935909,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-3.797681528935909, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0084\"\>",
       1.0084441301801206`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0084441301801206`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9855\"\>",
       1.9855371866717504`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.9855371866717504`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7105\"\>",
       1.7105491316099444`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7105491316099444`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2403\"\>",
       1.2402693423925457`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2402693423925457`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9881\"\>",
       4.988130164724997,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.988130164724997, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.3973\"\>",
       4.3973101598190505`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.3973101598190505`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[6, 2], " ", 
   SequenceForm[
    PaddedForm[-3.797681528935909, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0084441301801206`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.9855371866717504`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7105491316099444`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2402693423925457`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[4.988130164724997, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[4.3973101598190505`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301918683*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  7\"\>",
     7,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.3106\"\>",
       -1.3106244961316313`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  2\"\>",
       2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.3106244961316313`, {5, 4}], " E", 
     PaddedForm[2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9925\"\>",
       2.992472853047298,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.992472853047298, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0026\"\>",
       2.0026326809230577`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0026326809230577`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3495\"\>",
       1.3494731363807113`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3494731363807113`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0110\"\>",
       1.010980811749089,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.010980811749089, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9688\"\>",
       4.968794838221016,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.968794838221016, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.5140\"\>",
       4.514015818715853,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.514015818715853, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[7, 2], " ", 
   SequenceForm[
    PaddedForm[-1.3106244961316313`, {5, 4}], " E", 
    PaddedForm[2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.992472853047298, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0026326809230577`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3494731363807113`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.010980811749089, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[4.968794838221016, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[4.514015818715853, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185301969693*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  8\"\>",
     8,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-4.4814\"\>",
       -4.481430953535168,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  2\"\>",
       2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.481430953535168, {5, 4}], " E", 
     PaddedForm[2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.8954\"\>",
       8.895422520738023,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.895422520738023, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0129\"\>",
       2.01289269255455,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.01289269255455, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0854\"\>",
       1.0854096047122312`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0854096047122312`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.3643\"\>",
       8.364321044792467,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.364321044792467, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9699\"\>",
       4.969854587779575,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.969854587779575, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.2189\"\>",
       3.2189288747661586`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.2189288747661586`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[8, 2], " ", 
   SequenceForm[
    PaddedForm[-4.481430953535168, {5, 4}], " E", 
    PaddedForm[2, 2]], " ", 
   SequenceForm[
    PaddedForm[8.895422520738023, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[2.01289269255455, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0854096047122312`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[8.364321044792467, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[4.969854587779575, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[3.2189288747661586`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185302000456*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  9\"\>",
     9,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.5239\"\>",
       -1.5239033346054311`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  3\"\>",
       3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.5239033346054311`, {5, 4}], " E", 
     PaddedForm[3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.6474\"\>",
       2.647404345061275,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.647404345061275, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0201\"\>",
       2.0200927985924224`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0200927985924224`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.8210\"\>",
       8.820978868319845,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.820978868319845, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.9700\"\>",
       6.969974912841481,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.969974912841481, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9728\"\>",
       4.972781954136452,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.972781954136452, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.5580\"\>",
       5.558049685633556,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.558049685633556, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[9, 2], " ", 
   SequenceForm[
    PaddedForm[-1.5239033346054311`, {5, 4}], " E", 
    PaddedForm[3, 2]], " ", 
   SequenceForm[
    PaddedForm[2.647404345061275, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0200927985924224`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[8.820978868319845, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[6.969974912841481, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[4.972781954136452, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[5.558049685633556, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185302037671*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 10\"\>",
     10,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.1621\"\>",
       -5.162139117985851,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  3\"\>",
       3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-5.162139117985851, {5, 4}], " E", 
     PaddedForm[3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.8868\"\>",
       7.886810042898903,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.886810042898903, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0256\"\>",
       2.0256469522237,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0256469522237, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.2218\"\>",
       7.221775083426612,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.221775083426612, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.8315\"\>",
       5.831457652477846,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.831457652477846, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9722\"\>",
       4.9721605479583335`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.9721605479583335`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.4438\"\>",
       6.443838111016509,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.443838111016509, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[10, 2], " ", 
   SequenceForm[
    PaddedForm[-5.162139117985851, {5, 4}], " E", 
    PaddedForm[3, 2]], " ", 
   SequenceForm[
    PaddedForm[7.886810042898903, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0256469522237, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[7.221775083426612, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[5.831457652477846, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[4.9721605479583335`, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[6.443838111016509, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185302071927*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 11\"\>",
     11,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.7435\"\>",
       -1.7435088214715238`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  4\"\>",
       4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.7435088214715238`, {5, 4}], " E", 
     PaddedForm[4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.3516\"\>",
       2.3515955970540725`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.3515955970540725`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0301\"\>",
       2.0301078943678004`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0301078943678004`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.9485\"\>",
       5.948494993157529,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.948494993157529, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.8925\"\>",
       4.892541180835177,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.892541180835177, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9721\"\>",
       4.972099069617947,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.972099069617947, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.2324\"\>",
       7.232444765745351,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.232444765745351, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[11, 2], " ", 
   SequenceForm[
    PaddedForm[-1.7435088214715238`, {5, 4}], " E", 
    PaddedForm[4, 2]], " ", 
   SequenceForm[
    PaddedForm[2.3515955970540725`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0301078943678004`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[5.948494993157529, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[4.892541180835177, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[4.972099069617947, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[7.232444765745351, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185302106326*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 12\"\>",
     12,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.8748\"\>",
       -5.874848424934724,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  4\"\>",
       4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-5.874848424934724, {5, 4}], " E", 
     PaddedForm[4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.0173\"\>",
       7.0172502617997505`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.0172502617997505`, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0337\"\>",
       2.033743285150709,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.033743285150709, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9256\"\>",
       4.9255658870059404`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.9255658870059404`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.1142\"\>",
       4.11417292164729,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.11417292164729, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9721\"\>",
       4.972082276885113,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.972082276885113, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.7561\"\>",
       6.756074280377436,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.756074280377436, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[12, 2], " ", 
   SequenceForm[
    PaddedForm[-5.874848424934724, {5, 4}], " E", 
    PaddedForm[4, 2]], " ", 
   SequenceForm[
    PaddedForm[7.0172502617997505`, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[2.033743285150709, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.9255658870059404`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[4.11417292164729, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[4.972082276885113, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[6.756074280377436, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185302137932*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 13\"\>",
     13,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.9758\"\>",
       -1.9757767291434896`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  5\"\>",
       5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.9757767291434896`, {5, 4}], " E", 
     PaddedForm[5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0955\"\>",
       2.095459263035089,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.095459263035089, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0367\"\>",
       2.0367186206385473`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0367186206385473`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.0975\"\>",
       4.097502907607755,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.097502907607755, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.4667\"\>",
       3.466704416299296,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.466704416299296, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9721\"\>",
       4.97205548959151,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.97205548959151, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9958\"\>",
       2.9958026538549762`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.9958026538549762`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[13, 2], " ", 
   SequenceForm[
    PaddedForm[-1.9757767291434896`, {5, 4}], " E", 
    PaddedForm[5, 2]], " ", 
   SequenceForm[
    PaddedForm[2.095459263035089, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0367186206385473`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.097502907607755, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[3.466704416299296, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[4.97205548959151, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[2.9958026538549762`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.4761853021723413`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 14\"\>",
     14,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-6.6344\"\>",
       -6.634354965666407,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  5\"\>",
       5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-6.634354965666407, {5, 4}], " E", 
     PaddedForm[5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.2613\"\>",
       6.261309331114678,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.261309331114678, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0392\"\>",
       2.039155565178516,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.039155565178516, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.4226\"\>",
       3.4226148546808743`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.4226148546808743`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9266\"\>",
       2.926637858650233,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.926637858650233, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9721\"\>",
       4.972055574790394,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.972055574790394, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9740\"\>",
       3.973993651728112,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.973993651728112, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[14, 2], " ", 
   SequenceForm[
    PaddedForm[-6.634354965666407, {5, 4}], " E", 
    PaddedForm[5, 2]], " ", 
   SequenceForm[
    PaddedForm[6.261309331114678, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[2.039155565178516, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[3.4226148546808743`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.926637858650233, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[4.972055574790394, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[3.973993651728112, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185302221306*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 15\"\>",
     15,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-2.2249\"\>",
       -2.2248547298725296`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  6\"\>",
       6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-2.2248547298725296`, {5, 4}], " E", 
     PaddedForm[6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8719\"\>",
       1.8719406207807683`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.8719406207807683`, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0412\"\>",
       2.041151207433574,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.041151207433574, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.8692\"\>",
       2.869150183675915,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.869150183675915, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4750\"\>",
       2.4750072520778668`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.4750072520778668`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9721\"\>",
       4.972056072975268,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.972056072975268, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.2834\"\>",
       6.283435673255384,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.283435673255384, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[15, 2], " ", 
   SequenceForm[
    PaddedForm[-2.2248547298725296`, {5, 4}], " E", 
    PaddedForm[6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.8719406207807683`, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[2.041151207433574, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.869150183675915, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.4750072520778668`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[4.972056072975268, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[6.283435673255384, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185302252531*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 16\"\>",
     16,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.4533\"\>",
       -7.453270735082736,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  6\"\>",
       6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.453270735082736, {5, 4}], " E", 
     PaddedForm[6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.5992\"\>",
       5.599245610579845,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.599245610579845, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0428\"\>",
       2.042785272546812,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.042785272546812, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4127\"\>",
       2.4126941237111033`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.4126941237111033`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0964\"\>",
       2.0963962189097134`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0963962189097134`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9721\"\>",
       4.972055576254029,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.972055576254029, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.0873\"\>",
       8.087309868639295,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.087309868639295, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[16, 2], " ", 
   SequenceForm[
    PaddedForm[-7.453270735082736, {5, 4}], " E", 
    PaddedForm[6, 2]], " ", 
   SequenceForm[
    PaddedForm[5.599245610579845, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[2.042785272546812, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.4126941237111033`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0963962189097134`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[4.972055576254029, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[8.087309868639295, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.4761853022899437`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 17\"\>",
     17,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-2.4947\"\>",
       -2.4946894554437096`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  7\"\>",
       7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-2.4946894554437096`, {5, 4}], " E", 
     PaddedForm[7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6755\"\>",
       1.6755207977930981`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6755207977930981`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0441\"\>",
       2.0441237052490173`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0441237052490173`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0343\"\>",
       2.034319314671503,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.034319314671503, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7782\"\>",
       1.7782378786340793`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7782378786340793`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9721\"\>",
       4.972055851747319,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.972055851747319, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.4279\"\>",
       4.427862558149481,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.427862558149481, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[17, 2], " ", 
   SequenceForm[
    PaddedForm[-2.4946894554437096`, {5, 4}], " E", 
    PaddedForm[7, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6755207977930981`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0441237052490173`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.034319314671503, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7782378786340793`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[4.972055851747319, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[4.427862558149481, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185302323936*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 18\"\>",
     18,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-8.3441\"\>",
       -8.344066007006008,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  7\"\>",
       7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-8.344066007006008, {5, 4}], " E", 
     PaddedForm[7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.0157\"\>",
       5.015661548021789,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-10\"\>",
       -10,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.015661548021789, {5, 4}], " E", 
     PaddedForm[-10, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0452\"\>",
       2.045221293613758,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.045221293613758, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7192\"\>",
       1.719237575146259,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.719237575146259, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5103\"\>",
       1.5102682397219276`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5102682397219276`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9721\"\>",
       4.972055859905575,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.972055859905575, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1479\"\>",
       1.1479204101111482`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1479204101111482`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[18, 2], " ", 
   SequenceForm[
    PaddedForm[-8.344066007006008, {5, 4}], " E", 
    PaddedForm[7, 2]], " ", 
   SequenceForm[
    PaddedForm[5.015661548021789, {5, 4}], " E", 
    PaddedForm[-10, 2]], " ", 
   SequenceForm[
    PaddedForm[2.045221293613758, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.719237575146259, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5102682397219276`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[4.972055859905575, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1479204101111482`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185302355526*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \
-------------------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"---------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -------------------------------------------------------------------", 
   "---------------------------", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.476185302385765*^9}],

Cell[BoxData["\<\"* Problem may be unfeasible\"\>"], "Print",
 CellChangeTimes->{{3.474996674271096*^9, 3.474996742470284*^9}, {
   3.474996837275869*^9, 3.4749968587076597`*^9}, 3.474996948116297*^9, {
   3.474997009705596*^9, 3.474997021258854*^9}, 3.474997113576742*^9, {
   3.474997374932397*^9, 3.474997421707307*^9}, 3.474997457275752*^9, {
   3.474997497520925*^9, 3.474997565070408*^9}, {3.474997627774818*^9, 
   3.474997638372447*^9}, 3.4749976908904448`*^9, 3.474997747890172*^9, 
   3.4749978007897243`*^9, {3.474997861714116*^9, 3.474997909442876*^9}, 
   3.475000584308641*^9, 3.475000615670041*^9, {3.4750007037644043`*^9, 
   3.475000726953144*^9}, 3.4750025262573357`*^9, 3.475003447016507*^9, 
   3.475003657204603*^9, 3.475003708511014*^9, 3.4750037572780867`*^9, 
   3.475007169729828*^9, 3.4761853024198313`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", "Binfeasible"}], ";"}]], "Input",
 CellChangeTimes->{{3.475002551081121*^9, 3.475002556376938*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "we", " ", "now", " ", "check", " ", "whether", " ", "the", " ", "domain", 
   " ", "D_L2", " ", "is", " ", "bounded"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.4749924228580227`*^9, 3.474992432489184*^9}, {
  3.476185313770657*^9, 3.4761853186800003`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sdp", "=", 
   RowBox[{"SDPMatrices", "[", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Tr", "[", "  ", 
         RowBox[{"L0", "[", 
          RowBox[{"B", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"x", "[", "i", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "B", "]"}]}], "}"}]}], "]"}]}], "]"}], 
         "]"}], "-", "1"}], ",", "   ", 
       RowBox[{"L0", "[", 
        RowBox[{"B", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"x", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "B", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Variables", "[", 
      RowBox[{"L0", "[", 
       RowBox[{"B", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"x", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "B", "]"}]}], "}"}]}], "]"}]}], "]"}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Normal", "[", "sdp", "]"}], "//", "ColumnForm"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Y", ",", "X", ",", "S", ",", "iters"}], "}"}], "=", 
   RowBox[{"SDPSolve", "[", 
    RowBox[{"sdp", ",", 
     RowBox[{"SearchDirection", "->", "KSH"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.474476024610354*^9, 3.4744760347521467`*^9}, 
   3.474484739880088*^9, {3.4749927152818003`*^9, 3.4749927153585997`*^9}, {
   3.474994182256394*^9, 3.474994183422567*^9}, {3.4749943326910257`*^9, 
   3.4749943497365522`*^9}, {3.474994612991933*^9, 3.474994684528822*^9}, 
   3.474995314450305*^9, {3.474995714654649*^9, 3.4749957162379417`*^9}, 
   3.474995757140534*^9, {3.474996097631064*^9, 3.474996154485993*^9}, 
   3.474996305518697*^9, {3.4749963385927677`*^9, 3.474996338797881*^9}, {
   3.474996392550682*^9, 3.4749964039134827`*^9}, {3.4749966281323338`*^9, 
   3.4749966283695107`*^9}, 3.474996947603559*^9, {3.474996999154026*^9, 
   3.474997020827465*^9}, {3.474997351851295*^9, 3.474997466861561*^9}, {
   3.474997552772006*^9, 3.474997552878125*^9}, {3.474997618288967*^9, 
   3.474997626580798*^9}, {3.474997745052855*^9, 3.4749977473225117`*^9}, {
   3.4749978126932898`*^9, 3.474997860982933*^9}, {3.474997941710332*^9, 
   3.4749979581735153`*^9}, {3.475002573811948*^9, 3.4750025798177*^9}, {
   3.475003771501048*^9, 3.475003772614768*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "4", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", "2", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", 
             RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "2", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "2", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "0"}], "}"}]}], 
          "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"-", "6"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"-", "4"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", 
             RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", 
             RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"-", "2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2", ",", 
             RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
             RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"-", "2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "2"}], ",", "0", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "2", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"-", "2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"-", "4"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "2"}], ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}], ",", "1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", 
             RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "1", ",", 
             RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "4", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "2", ",", "1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
        "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"-", "1"}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  ColumnForm[{{{{{4}}, {{0, 0, -1, 0}, {0, 0, 1, 1}, {-1, 1, 2, -1}, {0, 
      1, -1, 2}}}, {{{2}}, {{0, 2, -2, -1}, {2, 0, 1, 1}, {-2, 1, 2, 2}, {-1, 
      1, 2, 0}}}, {{{-6}}, {{-2, 0, -1, 2}, {0, -2, -1, 
      1}, {-1, -1, -2, -1}, {2, 1, -1, 0}}}, {{{-4}}, {{0, 0, 0, 0}, {0, 0, 1,
       0}, {0, 1, -2, 1}, {0, 0, 1, -2}}}, {{{-2}}, {{-2, -1, -1, -1}, {-1, 
      2, -2, 0}, {-1, -2, 0, 0}, {-1, 0, 0, -2}}}, {{{-2}}, {{0, 0, 1, 2}, {
      0, -2, 0, -2}, {1, 0, 2, -1}, {2, -2, -1, -2}}}, {{{-2}}, {{-2, 0, 2, 
      0}, {0, -2, 0, 0}, {2, 0, 2, 0}, {0, 0, 0, 0}}}, {{{-4}}, {{2, -2, 1, 
      0}, {-2, -2, 1, -1}, {1, 1, -2, 1}, {0, -1, 1, -2}}}, {{{4}}, {{
      2, -2, -2, -1}, {-2, 2, 1, -1}, {-2, 1, 0, 0}, {-1, -1, 0, 0}}}}, {{{-1,
     0, 0, 0, 0, 0, 0, 0, 
    0}}}, {{{-1}}, {{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}}],
  Editable->False]], "Output",
 CellChangeTimes->{{3.474997982743767*^9, 3.4749979907323637`*^9}, {
   3.4750025585978003`*^9, 3.4750025802280693`*^9}, 3.475003773330749*^9, 
   3.475007188523108*^9, 3.47618530679602*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \
-------------------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -------------------------------------------------------------------", ""],
  
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.47618530684721*^9}],

Cell[BoxData["\<\" Problem data:\"\>"], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.4761853068886013`*^9}],

Cell[BoxData["\<\" * Dimensions (total):\"\>"], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185306919836*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Variables             = \"\>", "\[InvisibleSpace]", "9"}],
  
  SequenceForm["   - Variables             = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185306948601*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Inequalities          = \"\>", "\[InvisibleSpace]", "2"}],
  
  SequenceForm["   - Inequalities          = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185306981606*^9}],

Cell[BoxData["\<\" * Dimensions (detail):\"\>"], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185307015691*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Variables             = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "9"}], "}"}], "}"}]}],
  SequenceForm["   - Variables             = ", {{1, 9}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185307048575*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Inequalities          = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}]}],
  SequenceForm["   - Inequalities          = ", {1, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185307082899*^9}],

Cell[BoxData["\<\"\\n Method:\"\>"], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.4761853071162*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Method                  = \"\>", "\[InvisibleSpace]", 
   "LongStep"}],
  SequenceForm[" * Method                  = ", PrimalDual`LongStep],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.4761853071452923`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Search direction        = \"\>", "\[InvisibleSpace]", 
   "KSH"}],
  SequenceForm[" * Search direction        = ", PrimalDual`KSH],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.4761853071817627`*^9}],

Cell[BoxData["\<\"\\n Precision:\"\>"], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185307215333*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Gap tolerance           = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{"1.", "e"}], "-", "9"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    FortranForm[1.*^-9],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm[" * Gap tolerance           = ", 
   FortranForm[1.*^-9]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185307264957*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Rationalize iterates    = \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[" * Rationalize iterates    = ", False, ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185307290951*^9}],

Cell[BoxData["\<\"\\n Other options:\"\>"], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.4761853073322973`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Debug level             = \"\>", "\[InvisibleSpace]", "0"}],
  
  SequenceForm[" * Debug level             = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.4761853073647327`*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185307397441*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  K    <B, Y>           mu    theta/tau        alpha\"\>", 
   "\[InvisibleSpace]", "\<\"       |X S|2      |X S|oo \"\>", 
   "\[InvisibleSpace]", "\<\"   |A X - B|   |A* X - C|\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "  K    <B, Y>           mu    theta/tau        alpha", 
   "       |X S|2      |X S|oo ", "   |A X - B|   |A* X - C|", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185307432583*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" -----------------------------------------------------\"\>", 
   "\[InvisibleSpace]", \
"\<\"------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -----------------------------------------------------", 
   "------------------------------------------------------", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185307463853*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  1\"\>",
     1,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.1333\"\>",
       -5.133255806287692,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-5.133255806287692, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.0000\"\>",
       2.9999999999999947`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.9999999999999947`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.5464\"\>",
       3.546371731888419,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.546371731888419, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0944\"\>",
       1.0944028157268868`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0944028157268868`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.1540\"\>",
       9.1540213600682,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.1540213600682, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3792\"\>",
       1.3791812272918178`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3791812272918178`, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 0.0000\"\>",
       0,
       Editable->False],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[0, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[1, 2], " ", 
   SequenceForm[
    PaddedForm[-5.133255806287692, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.9999999999999947`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.546371731888419, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0944028157268868`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.1540213600682, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3791812272918178`, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[0, {5, 4}], " E", 
    PaddedForm[0, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185307501947*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  2\"\>",
     2,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-2.5734\"\>",
       -2.5734028692131417`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-2.5734028692131417`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.0000\"\>",
       8.999999999999995,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.999999999999995, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.5124\"\>",
       5.512410089774249,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.512410089774249, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0903\"\>",
       1.0902801085859635`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0902801085859635`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.7467\"\>",
       8.746658940901751,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.746658940901751, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3555\"\>",
       1.35552957417456,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.35552957417456, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.5605\"\>",
       7.560529131576252,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.560529131576252, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[2, 2], " ", 
   SequenceForm[
    PaddedForm[-2.5734028692131417`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[8.999999999999995, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[5.512410089774249, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0902801085859635`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[8.746658940901751, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.35552957417456, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[7.560529131576252, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185307536089*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  3\"\>",
     3,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.5595\"\>",
       -5.5594986172139365`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-5.5594986172139365`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.7000\"\>",
       2.6999999999999975`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.6999999999999975`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.6110\"\>",
       3.610958060888488,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.610958060888488, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9400\"\>",
       4.939972851744457,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.939972851744457, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.1360\"\>",
       4.1359870949895186`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.1359870949895186`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4394\"\>",
       1.4394350322505425`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4394350322505425`, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.0492\"\>",
       6.049187461416408,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.049187461416408, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[3, 2], " ", 
   SequenceForm[
    PaddedForm[-5.5594986172139365`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.6999999999999975`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[3.610958060888488, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.939972851744457, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[4.1359870949895186`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4394350322505425`, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[6.049187461416408, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185307569092*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  4\"\>",
     4,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-2.0037\"\>",
       -2.0037339553956106`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-2.0037339553956106`, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.1000\"\>",
       8.099999999999989,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.099999999999989, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9453\"\>",
       3.945313399986712,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.945313399986712, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5150\"\>",
       1.5149881716247549`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5149881716247549`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.5496\"\>",
       8.549578567017184,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.549578567017184, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4376\"\>",
       1.437640523695581,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.437640523695581, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.3353\"\>",
       6.335327934766281,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.335327934766281, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[4, 2], " ", 
   SequenceForm[
    PaddedForm[-2.0037339553956106`, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[8.099999999999989, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[3.945313399986712, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5149881716247549`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[8.549578567017184, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.437640523695581, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[6.335327934766281, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185307602309*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  5\"\>",
     5,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-6.5946\"\>",
       -6.59455884657795,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-6.59455884657795, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4300\"\>",
       2.429999999999997,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.429999999999997, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9358\"\>",
       3.935823301122217,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.935823301122217, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.7798\"\>",
       9.779849798345754,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.779849798345754, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.4523\"\>",
       6.452283132066662,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.452283132066662, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4436\"\>",
       1.4436460484923832`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4436460484923832`, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.8248\"\>",
       9.824846503263462,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.824846503263462, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[5, 2], " ", 
   SequenceForm[
    PaddedForm[-6.59455884657795, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.429999999999997, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[3.935823301122217, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.779849798345754, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[6.452283132066662, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4436460484923832`, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[9.824846503263462, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.4761853076378593`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  6\"\>",
     6,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-2.1873\"\>",
       -2.1872960876974927`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  2\"\>",
       2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-2.1872960876974927`, {5, 4}], " E", 
     PaddedForm[2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.2900\"\>",
       7.2899999999999965`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.2899999999999965`, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9487\"\>",
       3.9486672567082164`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.9486672567082164`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.6099\"\>",
       6.609892707884716,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.609892707884716, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.8961\"\>",
       4.896082695855608,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.896082695855608, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4429\"\>",
       1.4428637620023301`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4428637620023301`, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1012\"\>",
       1.1011655157087892`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1011655157087892`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[6, 2], " ", 
   SequenceForm[
    PaddedForm[-2.1872960876974927`, {5, 4}], " E", 
    PaddedForm[2, 2]], " ", 
   SequenceForm[
    PaddedForm[7.2899999999999965`, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[3.9486672567082164`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[6.609892707884716, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[4.896082695855608, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4428637620023301`, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1011655157087892`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185307670917*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  7\"\>",
     7,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.2536\"\>",
       -7.2535755099506645`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  2\"\>",
       2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.2535755099506645`, {5, 4}], " E", 
     PaddedForm[2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.1870\"\>",
       2.186999999999998,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.186999999999998, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9525\"\>",
       3.9525199212727435`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.9525199212727435`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.5941\"\>",
       4.594128228181536,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.594128228181536, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.5451\"\>",
       3.5450623700014248`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.5450623700014248`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4428\"\>",
       1.4427678198438472`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4427678198438472`, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.4324\"\>",
       8.432397852733038,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.432397852733038, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[7, 2], " ", 
   SequenceForm[
    PaddedForm[-7.2535755099506645`, {5, 4}], " E", 
    PaddedForm[2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.186999999999998, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[3.9525199212727435`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.594128228181536, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[3.5450623700014248`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4427678198438472`, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[8.432397852733038, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185307704831*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  8\"\>",
     8,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-2.4080\"\>",
       -2.4079723926734418`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  3\"\>",
       3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-2.4079723926734418`, {5, 4}], " E", 
     PaddedForm[3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.5610\"\>",
       6.560999999999994,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.560999999999994, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9537\"\>",
       3.953722465292033,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.953722465292033, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.2112\"\>",
       3.211221577654659,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.211221577654659, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.5179\"\>",
       2.5178828423474893`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.5178828423474893`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4428\"\>",
       1.442769794072179,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.442769794072179, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.7788\"\>",
       6.77884123380091,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.77884123380091, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[8, 2], " ", 
   SequenceForm[
    PaddedForm[-2.4079723926734418`, {5, 4}], " E", 
    PaddedForm[3, 2]], " ", 
   SequenceForm[
    PaddedForm[6.560999999999994, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[3.953722465292033, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[3.211221577654659, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.5178828423474893`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.442769794072179, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[6.77884123380091, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.4761853077555723`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  9\"\>",
     9,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-8.0023\"\>",
       -8.002305997964791,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  3\"\>",
       3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-8.002305997964791, {5, 4}], " E", 
     PaddedForm[3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9683\"\>",
       1.968299999999997,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.968299999999997, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9541\"\>",
       3.9540886576019254`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.9540886576019254`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.2472\"\>",
       2.2471796405870057`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.2471796405870057`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7736\"\>",
       1.7735855892059382`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7735855892059382`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4429\"\>",
       1.4428571299426702`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4428571299426702`, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.5097\"\>",
       4.509747244882934,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.509747244882934, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[9, 2], " ", 
   SequenceForm[
    PaddedForm[-8.002305997964791, {5, 4}], " E", 
    PaddedForm[3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.968299999999997, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[3.9540886576019254`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.2471796405870057`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7735855892059382`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4428571299426702`, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[4.509747244882934, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185307786819*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 10\"\>",
     10,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-2.6617\"\>",
       -2.6616514247819527`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  4\"\>",
       4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-2.6616514247819527`, {5, 4}], " E", 
     PaddedForm[4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.9049\"\>",
       5.904899999999997,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.904899999999997, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9542\"\>",
       3.954199315409635,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.954199315409635, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5729\"\>",
       1.5729240496393146`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5729240496393146`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2449\"\>",
       1.2448612458670565`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2448612458670565`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4429\"\>",
       1.442851874627412,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.442851874627412, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.2479\"\>",
       5.24793275535591,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.24793275535591, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[10, 2], " ", 
   SequenceForm[
    PaddedForm[-2.6616514247819527`, {5, 4}], " E", 
    PaddedForm[4, 2]], " ", 
   SequenceForm[
    PaddedForm[5.904899999999997, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[3.954199315409635, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5729240496393146`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2448612458670565`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.442851874627412, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[5.24793275535591, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185307823906*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 11\"\>",
     11,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-8.8586\"\>",
       -8.858554126913791,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  4\"\>",
       4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-8.858554126913791, {5, 4}], " E", 
     PaddedForm[4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7715\"\>",
       1.7714699999999994`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7714699999999994`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9542\"\>",
       3.9542326510734704`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.9542326510734704`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1010\"\>",
       1.1010306972595485`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1010306972595485`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.7241\"\>",
       8.724144459557273,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.724144459557273, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4429\"\>",
       1.4428573022331235`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4428573022331235`, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3990\"\>",
       1.3989746278922677`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3989746278922677`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[11, 2], " ", 
   SequenceForm[
    PaddedForm[-8.858554126913791, {5, 4}], " E", 
    PaddedForm[4, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7714699999999994`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[3.9542326510734704`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1010306972595485`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[8.724144459557273, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4428573022331235`, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3989746278922677`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.4761853078565893`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 12\"\>",
     12,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-2.9497\"\>",
       -2.949661855249695,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  5\"\>",
       5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-2.949661855249695, {5, 4}], " E", 
     PaddedForm[5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.3144\"\>",
       5.314409999999997,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.314409999999997, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9542\"\>",
       3.954242683842015,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.954242683842015, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.7072\"\>",
       7.707187699966255,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.707187699966255, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.1099\"\>",
       6.109948464580728,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.109948464580728, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4429\"\>",
       1.4428562384972297`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4428562384972297`, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.2219\"\>",
       8.221930493989351,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.221930493989351, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[12, 2], " ", 
   SequenceForm[
    PaddedForm[-2.949661855249695, {5, 4}], " E", 
    PaddedForm[5, 2]], " ", 
   SequenceForm[
    PaddedForm[5.314409999999997, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[3.954242683842015, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[7.707187699966255, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[6.109948464580728, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4428562384972297`, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[8.221930493989351, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.4761853078910418`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 13\"\>",
     13,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-9.8248\"\>",
       -9.824751836367776,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  5\"\>",
       5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-9.824751836367776, {5, 4}], " E", 
     PaddedForm[5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5943\"\>",
       1.594323,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.594323, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9542\"\>",
       3.954245719538196,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.954245719538196, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.3950\"\>",
       5.3950264004427435`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.3950264004427435`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.2779\"\>",
       4.277880650298841,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.277880650298841, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4429\"\>",
       1.4428557710779017`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4428557710779017`, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.5270\"\>",
       6.526987848146008,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.526987848146008, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[13, 2], " ", 
   SequenceForm[
    PaddedForm[-9.824751836367776, {5, 4}], " E", 
    PaddedForm[5, 2]], " ", 
   SequenceForm[
    PaddedForm[1.594323, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[3.954245719538196, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[5.3950264004427435`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[4.277880650298841, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4428557710779017`, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[6.526987848146008, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185307925531*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 14\"\>",
     14,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-3.2732\"\>",
       -3.273176737447116,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  6\"\>",
       6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-3.273176737447116, {5, 4}], " E", 
     PaddedForm[6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.7830\"\>",
       4.782969,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.782969, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9542\"\>",
       3.954246700237885,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.954246700237885, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.7765\"\>",
       3.7765170336438043`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.7765170336438043`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9948\"\>",
       2.99479166370007,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.99479166370007, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4429\"\>",
       1.4428556580524898`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4428556580524898`, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.7618\"\>",
       6.761773205288164,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.761773205288164, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[14, 2], " ", 
   SequenceForm[
    PaddedForm[-3.273176737447116, {5, 4}], " E", 
    PaddedForm[6, 2]], " ", 
   SequenceForm[
    PaddedForm[4.782969, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[3.954246700237885, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[3.7765170336438043`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[2.99479166370007, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4428556580524898`, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[6.761773205288164, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.4761853079569807`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 15\"\>",
     15,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.0907\"\>",
       -1.0906526885865473`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  7\"\>",
       7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.0906526885865473`, {5, 4}], " E", 
     PaddedForm[7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4349\"\>",
       1.4348907,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4348907, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9542\"\>",
       3.9542472244329128`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.9542472244329128`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.6436\"\>",
       2.6435599286006073`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.6435599286006073`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0964\"\>",
       2.096435644842193,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.096435644842193, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4429\"\>",
       1.4428556805859254`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4428556805859254`, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5169\"\>",
       1.5169380664858632`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5169380664858632`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[15, 2], " ", 
   SequenceForm[
    PaddedForm[-1.0906526885865473`, {5, 4}], " E", 
    PaddedForm[7, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4348907, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[3.9542472244329128`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.6435599286006073`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[2.096435644842193, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4428556805859254`, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5169380664858632`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185308005746*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 16\"\>",
     16,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-3.6346\"\>",
       -3.6345612502880007`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  7\"\>",
       7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-3.6345612502880007`, {5, 4}], " E", 
     PaddedForm[7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.3047\"\>",
       4.304672099999999,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.304672099999999, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9542\"\>",
       3.9542481476788276`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.9542481476788276`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8505\"\>",
       1.8504858549119223`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.8504858549119223`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4675\"\>",
       1.467525429446731,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.467525429446731, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4429\"\>",
       1.4428556814782545`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4428556814782545`, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0906\"\>",
       1.0906210770260938`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0906210770260938`, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[16, 2], " ", 
   SequenceForm[
    PaddedForm[-3.6345612502880007`, {5, 4}], " E", 
    PaddedForm[7, 2]], " ", 
   SequenceForm[
    PaddedForm[4.304672099999999, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[3.9542481476788276`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.8504858549119223`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.467525429446731, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4428556814782545`, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0906210770260938`, {5, 4}], " E", 
    PaddedForm[-15, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185308037211*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 17\"\>",
     17,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.2113\"\>",
       -1.2112995669726954`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  8\"\>",
       8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.2112995669726954`, {5, 4}], " E", 
     PaddedForm[8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2914\"\>",
       1.2914016300000002`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2914016300000002`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9543\"\>",
       3.9542509779580466`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.9542509779580466`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2953\"\>",
       1.2953200908170959`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2953200908170959`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0273\"\>",
       1.0272607153443383`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0272607153443383`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4429\"\>",
       1.4428556781358661`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4428556781358661`, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.0107\"\>",
       7.010686997774346,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.010686997774346, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[17, 2], " ", 
   SequenceForm[
    PaddedForm[-1.2112995669726954`, {5, 4}], " E", 
    PaddedForm[8, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2914016300000002`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[3.9542509779580466`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2953200908170959`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0272607153443383`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4428556781358661`, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[7.010686997774346, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185308075336*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 18\"\>",
     18,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-4.0372\"\>",
       -4.037153173703799,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  8\"\>",
       8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.037153173703799, {5, 4}], " E", 
     PaddedForm[8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.8742\"\>",
       3.8742048899999997`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-10\"\>",
       -10,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.8742048899999997`, {5, 4}], " E", 
     PaddedForm[-10, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9543\"\>",
       3.9542603384110766`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.9542603384110766`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.0666\"\>",
       9.06660786154101,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.06660786154101, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.1904\"\>",
       7.190374156450755,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.190374156450755, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4429\"\>",
       1.4428556760547349`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4428556760547349`, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.1817\"\>",
       7.181671386988559,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.181671386988559, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[18, 2], " ", 
   SequenceForm[
    PaddedForm[-4.037153173703799, {5, 4}], " E", 
    PaddedForm[8, 2]], " ", 
   SequenceForm[
    PaddedForm[3.8742048899999997`, {5, 4}], " E", 
    PaddedForm[-10, 2]], " ", 
   SequenceForm[
    PaddedForm[3.9542603384110766`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.06660786154101, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[7.190374156450755, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4428556760547349`, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[7.181671386988559, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185308109973*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \
-------------------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"---------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -------------------------------------------------------------------", 
   "---------------------------", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185308138932*^9}],

Cell[BoxData["\<\"* Problem may be unfeasible\"\>"], "Print",
 CellChangeTimes->{{3.474997982747303*^9, 3.47499799098779*^9}, {
   3.475002558603569*^9, 3.475002580234027*^9}, 3.4750037733604593`*^9, 
   3.475007188529253*^9, 3.476185308171471*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "we", " ", "now", " ", "return", " ", "to", " ", "the", " ", 
   "Nichtnegativstellensatz"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.474994270693959*^9, 3.474994274810891*^9}, {
  3.476185359127264*^9, 3.4761853620722227`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bigL", "[", 
   RowBox[{"A", ",", "B", ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"x", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Length", "[", "A", "]"}], ",", 
          RowBox[{"Length", "[", "B", "]"}]}], "]"}]}], "}"}]}], "]"}]}], 
   "]"}], "//", "mf"}]], "Input",
 CellChangeTimes->{{3.47486045370964*^9, 3.474860459050797*^9}, {
  3.4749894082658043`*^9, 3.474989410208157*^9}, {3.474991110456005*^9, 
  3.474991113864305*^9}, {3.4749947611810427`*^9, 3.474994784742167*^9}, {
  3.475002616748067*^9, 3.475002617792859*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "7", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "8", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "9", "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "8", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "9", "]"}]}]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "7", "]"}]}], "-", 
       RowBox[{"x", "[", "8", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "9", "]"}]}]}], 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}]}], "+", 
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"x", "[", "9", "]"}]}], "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "8", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "9", "]"}]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "7", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "8", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "9", "]"}]}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "1", "]"}]}], "-", 
       RowBox[{"x", "[", "2", "]"}], "+", 
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "5", "]"}]}], "-", 
       RowBox[{"x", "[", "8", "]"}], "-", 
       RowBox[{"x", "[", "9", "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "1", "]"}]}], "-", 
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"x", "[", "8", "]"}], "+", 
       RowBox[{"x", "[", "9", "]"}]}], "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "7", "]"}]}], "-", 
       RowBox[{"x", "[", "8", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "9", "]"}]}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "1", "]"}]}], "-", 
       RowBox[{"x", "[", "2", "]"}], "+", 
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "5", "]"}]}], "-", 
       RowBox[{"x", "[", "8", "]"}], "-", 
       RowBox[{"x", "[", "9", "]"}]}], 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "1", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "4", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "6", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "7", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "8", "]"}]}]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "8", "]"}]}], "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}]}], "+", 
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"x", "[", "9", "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "1", "]"}]}], "-", 
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"x", "[", "8", "]"}], "+", 
       RowBox[{"x", "[", "9", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "8", "]"}]}], 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "4", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "8", "]"}]}]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "8", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "9", "]"}]}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "1", "]"}]}], "-", 
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}]}], "-", 
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "6", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "8", "]"}]}], "-", 
       RowBox[{"x", "[", "9", "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}]}], "-", 
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "9", "]"}]}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "1", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "2", "]"}]}], "-", 
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "8", "]"}]}], "+", 
       RowBox[{"x", "[", "9", "]"}]}]},
     {"0", "0", "0", "0", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "1", "]"}]}], "-", 
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}]}], "-", 
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "6", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "8", "]"}]}], "-", 
       RowBox[{"x", "[", "9", "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "1", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "6", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "7", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "8", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "9", "]"}]}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "4", "]"}]}], "+", 
       RowBox[{"x", "[", "8", "]"}], "-", 
       RowBox[{"x", "[", "9", "]"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}]}], "-", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "7", "]"}]}]},
     {"0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}]}], "-", 
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "9", "]"}]}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "4", "]"}]}], "+", 
       RowBox[{"x", "[", "8", "]"}], "-", 
       RowBox[{"x", "[", "9", "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "4", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "8", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "9", "]"}]}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "6", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "7", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "9", "]"}]}]}]},
     {"0", "0", "0", "0", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "1", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "2", "]"}]}], "-", 
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "8", "]"}]}], "+", 
       RowBox[{"x", "[", "9", "]"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}]}], "-", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "7", "]"}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "6", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "7", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "9", "]"}]}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "4", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "7", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "8", "]"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.474994785381832*^9, {3.47500259971908*^9, 3.475002618213339*^9}, 
   3.475007218676098*^9, 3.4761853676147823`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "let", " ", "us", " ", "chech", " ", "if", " ", "L_", "2", " ", "is", " ", 
   "not", " ", "negative", " ", "semidefinite", " ", "where", " ", "L_", "1", 
   " ", "is", " ", "psd"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.476185429989015*^9, 3.4761854444915457`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sdpconstr", "=", 
   RowBox[{"{", 
    RowBox[{"bigL", "[", 
     RowBox[{"A", ",", "B", ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"x", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"Length", "[", "A", "]"}], ",", 
            RowBox[{"Length", "[", "B", "]"}]}], "]"}]}], "}"}]}], "]"}]}], 
     "]"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sdpobj", "=", 
   RowBox[{"(", 
    RowBox[{"x", "[", "1", "]"}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sdpvars", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"x", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"Length", "[", "A", "]"}], ",", 
         RowBox[{"Length", "[", "B", "]"}]}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"sdp", "=", 
  RowBox[{"SDPMatrices", "[", 
   RowBox[{"sdpobj", ",", "sdpconstr", ",", "sdpvars"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Normal", "[", "sdp", "]"}], "//", "ColumnForm"}]}], "Input",
 CellChangeTimes->{{3.474861684075988*^9, 3.474861706106145*^9}, {
   3.4748617947318163`*^9, 3.4748617965613117`*^9}, {3.474861877632598*^9, 
   3.474861879636868*^9}, 3.474989559480228*^9, {3.474989608057207*^9, 
   3.474989609149623*^9}, {3.474990465848105*^9, 3.474990477518382*^9}, {
   3.474991122208213*^9, 3.474991146744636*^9}, {3.4749947982227087`*^9, 
   3.474994802269978*^9}, {3.4750026217609577`*^9, 3.47500262254289*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      TagBox[
       RowBox[{"SparseArray", "[", 
        RowBox[{
         InterpretationBox[
          
          RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "21", 
           "\[InvisibleSpace]", "\<\">\"\>"}],
          SequenceForm["<", 21, ">"],
          Editable->False], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "8"}], "}"}]}], "]"}],
       False,
       Editable->False], "}"}], ",", 
     RowBox[{"{", 
      TagBox[
       RowBox[{"SparseArray", "[", 
        RowBox[{
         InterpretationBox[
          
          RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "23", 
           "\[InvisibleSpace]", "\<\">\"\>"}],
          SequenceForm["<", 23, ">"],
          Editable->False], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "8"}], "}"}]}], "]"}],
       False,
       Editable->False], "}"}], ",", 
     RowBox[{"{", 
      TagBox[
       RowBox[{"SparseArray", "[", 
        RowBox[{
         InterpretationBox[
          
          RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "23", 
           "\[InvisibleSpace]", "\<\">\"\>"}],
          SequenceForm["<", 23, ">"],
          Editable->False], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "8"}], "}"}]}], "]"}],
       False,
       Editable->False], "}"}], ",", 
     RowBox[{"{", 
      TagBox[
       RowBox[{"SparseArray", "[", 
        RowBox[{
         InterpretationBox[
          
          RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "14", 
           "\[InvisibleSpace]", "\<\">\"\>"}],
          SequenceForm["<", 14, ">"],
          Editable->False], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "8"}], "}"}]}], "]"}],
       False,
       Editable->False], "}"}], ",", 
     RowBox[{"{", 
      TagBox[
       RowBox[{"SparseArray", "[", 
        RowBox[{
         InterpretationBox[
          
          RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "19", 
           "\[InvisibleSpace]", "\<\">\"\>"}],
          SequenceForm["<", 19, ">"],
          Editable->False], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "8"}], "}"}]}], "]"}],
       False,
       Editable->False], "}"}], ",", 
     RowBox[{"{", 
      TagBox[
       RowBox[{"SparseArray", "[", 
        RowBox[{
         InterpretationBox[
          
          RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "22", 
           "\[InvisibleSpace]", "\<\">\"\>"}],
          SequenceForm["<", 22, ">"],
          Editable->False], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "8"}], "}"}]}], "]"}],
       False,
       Editable->False], "}"}], ",", 
     RowBox[{"{", 
      TagBox[
       RowBox[{"SparseArray", "[", 
        RowBox[{
         InterpretationBox[
          
          RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "15", 
           "\[InvisibleSpace]", "\<\">\"\>"}],
          SequenceForm["<", 15, ">"],
          Editable->False], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "8"}], "}"}]}], "]"}],
       False,
       Editable->False], "}"}], ",", 
     RowBox[{"{", 
      TagBox[
       RowBox[{"SparseArray", "[", 
        RowBox[{
         InterpretationBox[
          
          RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "24", 
           "\[InvisibleSpace]", "\<\">\"\>"}],
          SequenceForm["<", 24, ">"],
          Editable->False], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "8"}], "}"}]}], "]"}],
       False,
       Editable->False], "}"}], ",", 
     RowBox[{"{", 
      TagBox[
       RowBox[{"SparseArray", "[", 
        RowBox[{
         InterpretationBox[
          
          RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "25", 
           "\[InvisibleSpace]", "\<\">\"\>"}],
          SequenceForm["<", 25, ">"],
          Editable->False], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "8"}], "}"}]}], "]"}],
       False,
       Editable->False], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    TagBox[
     RowBox[{"SparseArray", "[", 
      RowBox[{
       InterpretationBox[
        RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "8", 
         "\[InvisibleSpace]", "\<\">\"\>"}],
        SequenceForm["<", 8, ">"],
        Editable->False], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "8"}], "}"}]}], "]"}],
     False,
     Editable->False], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.474990482139729*^9, 3.47499058282364*^9, 3.474990636897674*^9, 
   3.4749910400794067`*^9, {3.4749911309362917`*^9, 3.4749911478086348`*^9}, 
   3.47499121273006*^9, 3.474991243118147*^9, 3.474994803766521*^9, 
   3.4750026229863157`*^9, 3.475007238184862*^9, 3.476185371402451*^9}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", 
            "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "2", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "1", ",", "2", ",", "2", ",", "0", ",", 
            "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "0", ",", "0", ",", 
            "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", ",", "0", 
            ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
            ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}]}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", 
            "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
            "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "2", ",", 
            RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
            ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", 
            ",", "0"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
            "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
            ",", 
            RowBox[{"-", "2"}]}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
            ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "1", ",", "2", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
            ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "2", 
            ",", 
            RowBox[{"-", "2"}]}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", 
            "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "2", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
            ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
            ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
            ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "2"}]}], "}"}]}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
            "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "2", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2"}], "}"}]}], 
         "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "2", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
            RowBox[{"-", "2"}], ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "2"}], ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "0"}], "}"}]}], 
         "}"}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",",
           "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "}"}], "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  ColumnForm[{CompressedData["
1:eJytVVEOQiEMA+KHHsMreQQPoPf/Ad9LqGnIuo3kLSGojHZbx3y+v6/PrZTy
OFY91n0u2DisOFbnWu28d/7eHIw6z5pHQNYnZjfweoBTyU/dX3Ha/G7FDx+V
f6f8rbi4PhlrxGPdqYuvZyofaMU18vRBbZT+wFJ80D8I988FPazzJj7zfexW
vBzTjnn+6NWMzxVcJcCCrpl4oNsQ+o1AD2iveBgzk3/0vvks0nBnHnlvlHvK
wkJcqv9R42z+0E7Nm8z8A7cXL79/D9OLuy37VabyZy6r3pn8uaexKy7WQ/FF
7x+zc7f/LX+e3wojmuUrFs8BFY/KP5ozaq4oA5eKJ6p15v+40NkPIS1o0g==

    "], {{{-1, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{1, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 
    0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, {0,
     0, 0, 0, -1, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 0, 0}, {0, 0, 0, 0, 0, 0, -1, 
    0}, {0, 0, 0, 0, 0, 0, 0, -1}}}}],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.474990482139729*^9, 3.47499058282364*^9, 3.474990636897674*^9, 
   3.4749910400794067`*^9, {3.4749911309362917`*^9, 3.4749911478086348`*^9}, 
   3.47499121273006*^9, 3.474991243118147*^9, 3.474994803766521*^9, 
   3.4750026229863157`*^9, 3.475007238184862*^9, 3.4761853714457006`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Y", ",", "X", ",", "S", ",", "iters"}], "}"}], "=", 
   RowBox[{"SDPSolve", "[", 
    RowBox[{"sdp", ",", 
     RowBox[{"SearchDirection", "\[Rule]", "KSH"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{
  3.474861938329113*^9, {3.474861976423429*^9, 3.47486198493538*^9}, {
   3.474862083537355*^9, 3.474862084215989*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \
-------------------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -------------------------------------------------------------------", ""],
  
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373023745*^9}],

Cell[BoxData["\<\" Problem data:\"\>"], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373067484*^9}],

Cell[BoxData["\<\" * Dimensions (total):\"\>"], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373114194*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Variables             = \"\>", "\[InvisibleSpace]", "9"}],
  
  SequenceForm["   - Variables             = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373164721*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Inequalities          = \"\>", "\[InvisibleSpace]", "1"}],
  
  SequenceForm["   - Inequalities          = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373199181*^9}],

Cell[BoxData["\<\" * Dimensions (detail):\"\>"], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373233925*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Variables             = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "9"}], "}"}], "}"}]}],
  SequenceForm["   - Variables             = ", {{1, 9}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.4761853732811403`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Inequalities          = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "8", "}"}]}],
  SequenceForm["   - Inequalities          = ", {8}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373318019*^9}],

Cell[BoxData["\<\"\\n Method:\"\>"], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.4761853733642893`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Method                  = \"\>", "\[InvisibleSpace]", 
   "LongStep"}],
  SequenceForm[" * Method                  = ", PrimalDual`LongStep],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373401285*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Search direction        = \"\>", "\[InvisibleSpace]", 
   "KSH"}],
  SequenceForm[" * Search direction        = ", PrimalDual`KSH],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373435768*^9}],

Cell[BoxData["\<\"\\n Precision:\"\>"], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.4761853734799747`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Gap tolerance           = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{"1.", "e"}], "-", "9"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    FortranForm[1.*^-9],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm[" * Gap tolerance           = ", 
   FortranForm[1.*^-9]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373509657*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Rationalize iterates    = \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[" * Rationalize iterates    = ", False, ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373549876*^9}],

Cell[BoxData["\<\"\\n Other options:\"\>"], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.4761853735832376`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Debug level             = \"\>", "\[InvisibleSpace]", "0"}],
  
  SequenceForm[" * Debug level             = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373615691*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373648135*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  K    <B, Y>           mu    theta/tau        alpha\"\>", 
   "\[InvisibleSpace]", "\<\"       |X S|2      |X S|oo \"\>", 
   "\[InvisibleSpace]", "\<\"   |A X - B|   |A* X - C|\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "  K    <B, Y>           mu    theta/tau        alpha", 
   "       |X S|2      |X S|oo ", "   |A X - B|   |A* X - C|", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373681673*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" -----------------------------------------------------\"\>", 
   "\[InvisibleSpace]", \
"\<\"------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -----------------------------------------------------", 
   "------------------------------------------------------", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373714881*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  1\"\>",
     1,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.2530\"\>",
       -1.2530474057198107`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.2530474057198107`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.0000\"\>",
       2.9999999999999987`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.9999999999999987`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.7167\"\>",
       7.716694803363078,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.716694803363078, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.6234\"\>",
       9.623433868272164,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.623433868272164, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.5535\"\>",
       4.553477014712234,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.553477014712234, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.7569\"\>",
       6.756872419223709,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.756872419223709, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1102\"\>",
       1.1102230246251565`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1102230246251565`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[1, 2], " ", 
   SequenceForm[
    PaddedForm[-1.2530474057198107`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.9999999999999987`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[7.716694803363078, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.623433868272164, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[4.553477014712234, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[6.756872419223709, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1102230246251565`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.4761853737524223`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  2\"\>",
     2,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-4.2646\"\>",
       -4.2646396272015386`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.2646396272015386`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.0000\"\>",
       8.999999999999998,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.999999999999998, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9916\"\>",
       3.9916470197641942`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.9916470197641942`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4158\"\>",
       1.4158332086191083`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4158332086191083`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.4443\"\>",
       5.4442645724974845`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.4442645724974845`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.5550\"\>",
       7.555024856068684,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-15\"\>",
       -15,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.555024856068684, {5, 4}], " E", 
     PaddedForm[-15, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.9570\"\>",
       2.9569785165804046`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.9569785165804046`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[2, 2], " ", 
   SequenceForm[
    PaddedForm[-4.2646396272015386`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[8.999999999999998, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[3.9916470197641942`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4158332086191083`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[5.4442645724974845`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[7.555024856068684, {5, 4}], " E", 
    PaddedForm[-15, 2]], " ", 
   SequenceForm[
    PaddedForm[2.9569785165804046`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373786524*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  3\"\>",
     3,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-8.7961\"\>",
       -8.796057550827086,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-8.796057550827086, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.7000\"\>",
       2.700000000000006,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.700000000000006, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9382\"\>",
       1.9382066098633686`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.9382066098633686`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7205\"\>",
       1.7204769931408312`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7204769931408312`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.5855\"\>",
       7.585539332462847,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.585539332462847, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.7707\"\>",
       3.770708082601594,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.770708082601594, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.0126\"\>",
       4.012577019208141,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.012577019208141, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[3, 2], " ", 
   SequenceForm[
    PaddedForm[-8.796057550827086, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.700000000000006, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.9382066098633686`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7204769931408312`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[7.585539332462847, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.770708082601594, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[4.012577019208141, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373819996*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  4\"\>",
     4,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-4.0607\"\>",
       -4.060700049442314,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.060700049442314, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.1000\"\>",
       8.099999999999367,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.099999999999367, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.6047\"\>",
       2.6047409587484207`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.6047409587484207`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1764\"\>",
       1.1763817551633442`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1763817551633442`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.6706\"\>",
       6.670647843850766,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.670647843850766, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3472\"\>",
       1.3471930634437654`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-13\"\>",
       -13,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3471930634437654`, {5, 4}], " E", 
     PaddedForm[-13, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.6033\"\>",
       6.603260856647041,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.603260856647041, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[4, 2], " ", 
   SequenceForm[
    PaddedForm[-4.060700049442314, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[8.099999999999367, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[2.6047409587484207`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1763817551633442`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[6.670647843850766, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3471930634437654`, {5, 4}], " E", 
    PaddedForm[-13, 2]], " ", 
   SequenceForm[
    PaddedForm[6.603260856647041, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373853736*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  5\"\>",
     5,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.6976\"\>",
       -1.697649718555728,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.697649718555728, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4300\"\>",
       2.429999999999902,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.429999999999902, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.3547\"\>",
       3.3547360514632096`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.3547360514632096`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.5058\"\>",
       6.505770271723016,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.505770271723016, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.3580\"\>",
       3.3580374245793183`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.3580374245793183`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.4186\"\>",
       6.418601178633737,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-14\"\>",
       -14,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.418601178633737, {5, 4}], " E", 
     PaddedForm[-14, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.0421\"\>",
       5.042050700450315,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.042050700450315, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[5, 2], " ", 
   SequenceForm[
    PaddedForm[-1.697649718555728, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.429999999999902, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[3.3547360514632096`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[6.505770271723016, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.3580374245793183`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[6.418601178633737, {5, 4}], " E", 
    PaddedForm[-14, 2]], " ", 
   SequenceForm[
    PaddedForm[5.042050700450315, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373887822*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  6\"\>",
     6,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-4.9521\"\>",
       -4.952054322069949,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.952054322069949, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.2900\"\>",
       7.28999999998901,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.28999999998901, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.4517\"\>",
       3.4516618126420564`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.4516618126420564`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.5086\"\>",
       8.508570310496712,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.508570310496712, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.7250\"\>",
       3.7249677392921132`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.7249677392921132`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1240\"\>",
       3.1239782191014767`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-13\"\>",
       -13,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1239782191014767`, {5, 4}], " E", 
     PaddedForm[-13, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.0222\"\>",
       4.022165030534274,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.022165030534274, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[6, 2], " ", 
   SequenceForm[
    PaddedForm[-4.952054322069949, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[7.28999999998901, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[3.4516618126420564`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[8.508570310496712, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.7249677392921132`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1239782191014767`, {5, 4}], " E", 
    PaddedForm[-13, 2]], " ", 
   SequenceForm[
    PaddedForm[4.022165030534274, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373939204*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  7\"\>",
     7,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-9.5202\"\>",
       -9.520241661332362,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-9.520241661332362, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.1870\"\>",
       2.187000000149643,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.187000000149643, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.8387\"\>",
       3.8387437533496103`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.8387437533496103`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6530\"\>",
       1.653004185526779,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.653004185526779, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.3504\"\>",
       6.350408154517604,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.350408154517604, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.3021\"\>",
       3.30206106182131,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-12\"\>",
       -12,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.30206106182131, {5, 4}], " E", 
     PaddedForm[-12, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.0172\"\>",
       5.017160987365382,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.017160987365382, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[7, 2], " ", 
   SequenceForm[
    PaddedForm[-9.520241661332362, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.187000000149643, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[3.8387437533496103`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.653004185526779, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[6.350408154517604, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.30206106182131, {5, 4}], " E", 
    PaddedForm[-12, 2]], " ", 
   SequenceForm[
    PaddedForm[5.017160987365382, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185373968398*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  8\"\>",
     8,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-7.0997\"\>",
       -7.099738508960264,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-7.099738508960264, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.5610\"\>",
       6.56100000390616,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.56100000390616, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.8431\"\>",
       3.8431435248039385`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.8431435248039385`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.1113\"\>",
       4.111282722199879,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.111282722199879, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8484\"\>",
       1.8483651021192495`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.8483651021192495`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6094\"\>",
       1.6093573743560678`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6093573743560678`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.8600\"\>",
       4.859950962250439,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.859950962250439, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[8, 2], " ", 
   SequenceForm[
    PaddedForm[-7.099738508960264, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[6.56100000390616, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[3.8431435248039385`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.111282722199879, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.8483651021192495`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.6093573743560678`, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[4.859950962250439, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185374006091*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  9\"\>",
     9,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-6.4654\"\>",
       -6.46538752665106,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-6.46538752665106, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9683\"\>",
       1.968300001851301,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.968300001851301, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.6644\"\>",
       3.664447514744378,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.664447514744378, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9498\"\>",
       1.9498329930494764`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.9498329930494764`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.1736\"\>",
       7.173643521690512,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.173643521690512, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.1178\"\>",
       2.117754132671821,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.117754132671821, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.9043\"\>",
       4.904322823930705,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.904322823930705, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[9, 2], " ", 
   SequenceForm[
    PaddedForm[-6.46538752665106, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.968300001851301, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[3.664447514744378, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.9498329930494764`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[7.173643521690512, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.117754132671821, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[4.904322823930705, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185374040992*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 10\"\>",
     10,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-6.1810\"\>",
       -6.180971092852841,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-6.180971092852841, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.9049\"\>",
       5.9049000069283615`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.9049000069283615`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.6352\"\>",
       3.635218802615166,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.635218802615166, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.0379\"\>",
       7.037942735815747,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.037942735815747, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.6800\"\>",
       2.6800034515088096`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.6800034515088096`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.7481\"\>",
       2.7480962019757693`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.7480962019757693`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.8698\"\>",
       4.869780444317984,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.869780444317984, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[10, 2], " ", 
   SequenceForm[
    PaddedForm[-6.180971092852841, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[5.9049000069283615`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[3.635218802615166, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[7.037942735815747, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.6800034515088096`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.7480962019757693`, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[4.869780444317984, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.4761853740740643`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 11\"\>",
     11,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-6.0965\"\>",
       -6.096543443207179,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-6.096543443207179, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7715\"\>",
       1.7714700018576655`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7714700018576655`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.6262\"\>",
       3.626197601476014,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.626197601476014, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.4841\"\>",
       3.484070684818853,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.484070684818853, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4208\"\>",
       1.4208406621677918`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4208406621677918`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9459\"\>",
       1.9459007619580349`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.9459007619580349`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.8773\"\>",
       4.877315859095481,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.877315859095481, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[11, 2], " ", 
   SequenceForm[
    PaddedForm[-6.096543443207179, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7714700018576655`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[3.626197601476014, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[3.484070684818853, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4208406621677918`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.9459007619580349`, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[4.877315859095481, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185374108444*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 12\"\>",
     12,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-6.0715\"\>",
       -6.071523520272943,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-6.071523520272943, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.3144\"\>",
       5.314410003955267,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.314410003955267, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.6236\"\>",
       3.6236384763309903`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.6236384763309903`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.2022\"\>",
       2.202150671675141,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.202150671675141, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1277\"\>",
       1.1277378944223562`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1277378944223562`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.1347\"\>",
       2.134734451351406,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.134734451351406, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.8758\"\>",
       4.8758163346748145`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.8758163346748145`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[12, 2], " ", 
   SequenceForm[
    PaddedForm[-6.071523520272943, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[5.314410003955267, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[3.6236384763309903`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.202150671675141, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1277378944223562`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[2.134734451351406, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[4.8758163346748145`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185374141515*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 13\"\>",
     13,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-6.0641\"\>",
       -6.064054291761625,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-6.064054291761625, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5943\"\>",
       1.5943230012422938`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5943230012422938`, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.6229\"\>",
       3.622884644691478,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.622884644691478, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5089\"\>",
       1.5089107280493164`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5089107280493164`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.5198\"\>",
       8.5197608882804,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.5197608882804, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.8227\"\>",
       1.8227470146645786`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.8227470146645786`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.8758\"\>",
       4.875761721409291,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.875761721409291, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[13, 2], " ", 
   SequenceForm[
    PaddedForm[-6.064054291761625, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5943230012422938`, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[3.622884644691478, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5089107280493164`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[8.5197608882804, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.8227470146645786`, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[4.875761721409291, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185374190033*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 14\"\>",
     14,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-6.0618\"\>",
       -6.061817075657441,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-6.061817075657441, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.7830\"\>",
       4.78296900202366,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.78296900202366, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.6227\"\>",
       3.6226598421546736`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.6226598421546736`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0519\"\>",
       1.0519460071970645`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0519460071970645`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.1573\"\>",
       6.15728879788728,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.15728879788728, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3984\"\>",
       1.3984046683819817`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3984046683819817`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.8756\"\>",
       4.8755737399105605`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.8755737399105605`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[14, 2], " ", 
   SequenceForm[
    PaddedForm[-6.061817075657441, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[4.78296900202366, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[3.6226598421546736`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0519460071970645`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[6.15728879788728, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3984046683819817`, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[4.8755737399105605`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185374220553*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 15\"\>",
     15,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-6.0611\"\>",
       -6.061146244428925,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-6.061146244428925, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4349\"\>",
       1.434890700500181,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.434890700500181, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.6226\"\>",
       3.6225925381809123`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.6225925381809123`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.3580\"\>",
       7.357988731812165,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.357988731812165, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.3688\"\>",
       4.3687647489642165`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.3687647489642165`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.1230\"\>",
       2.1229779981472747`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.1229779981472747`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.8755\"\>",
       4.8755410104353345`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.8755410104353345`, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[15, 2], " ", 
   SequenceForm[
    PaddedForm[-6.061146244428925, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.434890700500181, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[3.6225925381809123`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[7.357988731812165, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[4.3687647489642165`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[2.1229779981472747`, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[4.8755410104353345`, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.47618537425876*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 16\"\>",
     16,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-6.0609\"\>",
       -6.060945018413671,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-6.060945018413671, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.3047\"\>",
       4.304672099902669,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.304672099902669, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.6226\"\>",
       3.6225723516280084`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.6225723516280084`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.1498\"\>",
       5.149845690154851,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.149845690154851, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.0758\"\>",
       3.0758161011317537`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.0758161011317537`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.7308\"\>",
       2.730752092720666,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.730752092720666, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.8755\"\>",
       4.875539194048778,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.875539194048778, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[16, 2], " ", 
   SequenceForm[
    PaddedForm[-6.060945018413671, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[4.304672099902669, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[3.6225723516280084`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[5.149845690154851, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[3.0758161011317537`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[2.730752092720666, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[4.875539194048778, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185374292384*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 17\"\>",
     17,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-6.0609\"\>",
       -6.060884668715921,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-6.060884668715921, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2914\"\>",
       1.2914016304189289`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2914016304189289`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.6226\"\>",
       3.622566270289502,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.622566270289502, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.6048\"\>",
       3.6047907561052215`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.6047907561052215`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.1584\"\>",
       2.1583859134330186`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.1583859134330186`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.6508\"\>",
       2.6508170569619813`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.6508170569619813`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.8755\"\>",
       4.875526500944511,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.875526500944511, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[17, 2], " ", 
   SequenceForm[
    PaddedForm[-6.060884668715921, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2914016304189289`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[3.622566270289502, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[3.6047907561052215`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[2.1583859134330186`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[2.6508170569619813`, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[4.875526500944511, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185374325712*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 18\"\>",
     18,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-6.0609\"\>",
       -6.060866557642987,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-6.060866557642987, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.8742\"\>",
       3.8742048901012636`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-10\"\>",
       -10,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.8742048901012636`, {5, 4}], " E", 
     PaddedForm[-10, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.6226\"\>",
       3.6225643396516154`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.6225643396516154`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.5233\"\>",
       2.5233371114066716`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.5233371114066716`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5125\"\>",
       1.5124652557077136`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5124652557077136`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.2770\"\>",
       4.276974465328283,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.276974465328283, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.8755\"\>",
       4.875525380626556,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-16\"\>",
       -16,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.875525380626556, {5, 4}], " E", 
     PaddedForm[-16, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[18, 2], " ", 
   SequenceForm[
    PaddedForm[-6.060866557642987, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.8742048901012636`, {5, 4}], " E", 
    PaddedForm[-10, 2]], " ", 
   SequenceForm[
    PaddedForm[3.6225643396516154`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.5233371114066716`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5124652557077136`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[4.276974465328283, {5, 4}], " E", 
    PaddedForm[-11, 2]], " ", 
   SequenceForm[
    PaddedForm[4.875525380626556, {5, 4}], " E", 
    PaddedForm[-16, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185374360608*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \
-------------------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"---------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -------------------------------------------------------------------", 
   "---------------------------", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.476185374389337*^9}],

Cell[BoxData["\<\"* Problem may be unfeasible\"\>"], "Print",
 CellChangeTimes->{{3.4749895906888857`*^9, 3.474989613447413*^9}, 
   3.4749897577889423`*^9, 3.474990021676317*^9, 3.47499011846836*^9, 
   3.474990257868178*^9, 3.474990320659672*^9, {3.474990363152442*^9, 
   3.4749903783426933`*^9}, 3.474990483298102*^9, 3.474990584058284*^9, 
   3.4749906378376923`*^9, 3.47499104093651*^9, 3.4749911494685783`*^9, 
   3.474991213788031*^9, 3.4749912438719263`*^9, 3.4749948050883913`*^9, 
   3.4750026257542133`*^9, 3.475007240132969*^9, 3.4761853744221783`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "in", " ", "the", " ", "last", " ", "step", " ", "we", " ", "show", " ", 
   "L_", 
   RowBox[{"1", " ", "\\", "oplus"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "L_"}], "2"}], ")"}], " ", "is", " ", "not", " ", 
   "strongly", " ", "infeasible"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.4761854667856817`*^9, 3.476185485102275*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CC1", "=", 
   RowBox[{"unknC", "[", 
    RowBox[{"XX", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"A", "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CC2", "=", 
   RowBox[{"unknC", "[", 
    RowBox[{"YY", ",", 
     RowBox[{"Length", "[", " ", 
      RowBox[{"B", "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", "]"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.474861291233624*^9, 3.4748613063182487`*^9}, {
   3.47486137496875*^9, 3.474861390120455*^9}, 3.474989624648435*^9, {
   3.474991161475792*^9, 3.4749911623518057`*^9}, {3.474994811437049*^9, 
   3.4749948231018553`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", " ", 
   RowBox[{
    RowBox[{"Table", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"CC1", ".", 
         RowBox[{"A", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], " ", "]"}], "\[Equal]", 
       RowBox[{"Tr", "[", 
        RowBox[{"CC2", ".", 
         RowBox[{"B", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], " ", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"CC1", ",", "CC2"}], "}"}], "//", "Flatten"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.4749896367485847`*^9, 3.47498967212991*^9}, 
   3.47618572510604*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cc1", "=", 
   RowBox[{"CC1", "/.", 
    RowBox[{"Flatten", "[", 
     RowBox[{"%", ",", "1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cc2", "=", 
   RowBox[{"CC2", "/.", 
    RowBox[{"Flatten", "[", 
     RowBox[{"%%", ",", "1"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.474861404366633*^9, 3.47486142791402*^9}, {
  3.476185729923418*^9, 3.476185730570693*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], " ", "added", " ", "artificially", " ", "in", " ", 
    "sdpconstr"}], ";", " ", 
   RowBox[{"it", " ", "all", " ", 
    RowBox[{"scales", ".", " ", "this"}], " ", "is", " ", "just", " ", "to", 
    " ", "really", " ", "test", " ", "for", " ", "infeasibility"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.4749914481393023`*^9, 3.47499146772432*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"sdpconstr", "=", 
  RowBox[{
   RowBox[{"1320", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Tr", "[", "cc2", "]"}], "-", 
       RowBox[{"Tr", "[", "cc1", "]"}], "-", "1000"}], ",", "cc2", ",", 
      "cc1"}], "}"}]}], "//", "Simplify"}]}], "\n", 
 RowBox[{
  RowBox[{"sdpobj", "=", 
   RowBox[{
    RowBox[{"1320", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tr", "[", "cc2", "]"}], "-", 
       RowBox[{"Tr", "[", "cc1", "]"}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"sdpvars", "=", 
   RowBox[{"Variables", "[", 
    RowBox[{"{", 
     RowBox[{"cc1", ",", "cc2"}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{"sdp", "=", 
  RowBox[{"SDPMatrices", "[", 
   RowBox[{"sdpobj", ",", "sdpconstr", ",", "sdpvars"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"Normal", "[", "sdp", "]"}], "//", "ColumnForm"}]}], "Input",
 CellChangeTimes->{{3.474861684075988*^9, 3.474861706106145*^9}, {
   3.4748617947318163`*^9, 3.4748617965613117`*^9}, {3.474861877632598*^9, 
   3.474861879636868*^9}, {3.474990417783112*^9, 3.474990424227085*^9}, {
   3.4749905021426477`*^9, 3.474990502677907*^9}, 3.4749905475266457`*^9, {
   3.474990594886383*^9, 3.4749905966310463`*^9}, {3.474990645825905*^9, 
   3.474990649424879*^9}, {3.474991175286614*^9, 3.474991177086549*^9}, {
   3.4749912584410267`*^9, 3.474991261600672*^9}, {3.4749914352904387`*^9, 
   3.474991435568233*^9}, {3.474991919412662*^9, 3.474991977762617*^9}, {
   3.47499200978649*^9, 3.47499201018396*^9}, {3.474992252296184*^9, 
   3.47499226616579*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "15"}], " ", 
    RowBox[{"(", 
     RowBox[{"88000", "+", 
      RowBox[{"147", " ", 
       RowBox[{"XX", "[", 
        RowBox[{"4", ",", "4"}], "]"}]}], "-", 
      RowBox[{"213", " ", 
       RowBox[{"YY", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], "-", 
      RowBox[{"131", " ", 
       RowBox[{"YY", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{"147", " ", 
       RowBox[{"YY", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "-", 
      RowBox[{"70", " ", 
       RowBox[{"YY", "[", 
        RowBox[{"1", ",", "4"}], "]"}]}], "+", 
      RowBox[{"148", " ", 
       RowBox[{"YY", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}], "-", 
      RowBox[{"271", " ", 
       RowBox[{"YY", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "-", 
      RowBox[{"74", " ", 
       RowBox[{"YY", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], "-", 
      RowBox[{"89", " ", 
       RowBox[{"YY", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}], "-", 
      RowBox[{"153", " ", 
       RowBox[{"YY", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "-", 
      RowBox[{"205", " ", 
       RowBox[{"YY", "[", 
        RowBox[{"4", ",", "4"}], "]"}]}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1320", " ", 
        RowBox[{"YY", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], ",", 
       RowBox[{"1320", " ", 
        RowBox[{"YY", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ",", 
       RowBox[{"1320", " ", 
        RowBox[{"YY", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], ",", 
       RowBox[{"1320", " ", 
        RowBox[{"YY", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1320", " ", 
        RowBox[{"YY", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ",", 
       RowBox[{"1320", " ", 
        RowBox[{"YY", "[", 
         RowBox[{"2", ",", "2"}], "]"}]}], ",", 
       RowBox[{"1320", " ", 
        RowBox[{"YY", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ",", 
       RowBox[{"1320", " ", 
        RowBox[{"YY", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1320", " ", 
        RowBox[{"YY", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], ",", 
       RowBox[{"1320", " ", 
        RowBox[{"YY", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ",", 
       RowBox[{"1320", " ", 
        RowBox[{"YY", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], ",", 
       RowBox[{"1320", " ", 
        RowBox[{"YY", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1320", " ", 
        RowBox[{"YY", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], ",", 
       RowBox[{"1320", " ", 
        RowBox[{"YY", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], ",", 
       RowBox[{"1320", " ", 
        RowBox[{"YY", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], ",", 
       RowBox[{"1320", " ", 
        RowBox[{"YY", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"141", " ", 
           RowBox[{"XX", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}], "-", 
          RowBox[{"97", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], "-", 
          RowBox[{"105", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"255", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "+", 
          RowBox[{"310", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "4"}], "]"}]}], "-", 
          RowBox[{"52", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "-", 
          RowBox[{"431", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"172", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "-", 
          RowBox[{"181", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "3"}], "]"}]}], "-", 
          RowBox[{"259", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"145", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "40"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"XX", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}], "-", 
          RowBox[{"17", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], "-", 
          RowBox[{"15", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "-", 
          RowBox[{"28", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "4"}], "]"}]}], "+", 
          RowBox[{"13", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "-", 
          RowBox[{"16", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "3"}], "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "249"}], " ", 
         RowBox[{"XX", "[", 
          RowBox[{"4", ",", "4"}], "]"}]}], "+", 
        RowBox[{"623", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"2025", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2625", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], "+", 
        RowBox[{"3010", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}], "-", 
        RowBox[{"2932", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"829", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1598", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "-", 
        RowBox[{"1981", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"109", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], "+", 
        RowBox[{"1775", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"4", ",", "4"}], "]"}]}]}], ",", 
       RowBox[{"22", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           RowBox[{"XX", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}], "+", 
          RowBox[{"11", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], "-", 
          RowBox[{"75", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          RowBox[{"75", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "-", 
          RowBox[{"50", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "4"}], "]"}]}], "+", 
          RowBox[{"56", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "+", 
          RowBox[{"13", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"34", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "+", 
          RowBox[{"23", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "3"}], "]"}]}], "-", 
          RowBox[{"13", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"25", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "40"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"XX", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}], "-", 
          RowBox[{"17", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], "-", 
          RowBox[{"15", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "-", 
          RowBox[{"28", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "4"}], "]"}]}], "+", 
          RowBox[{"13", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "-", 
          RowBox[{"16", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "3"}], "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"339", " ", 
         RowBox[{"XX", "[", 
          RowBox[{"4", ",", "4"}], "]"}]}], "-", 
        RowBox[{"53", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1755", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2715", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2110", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}], "+", 
        RowBox[{"3292", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1399", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1778", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "+", 
        RowBox[{"391", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"281", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], "-", 
        RowBox[{"1685", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"4", ",", "4"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "591"}], " ", 
         RowBox[{"XX", "[", 
          RowBox[{"4", ",", "4"}], "]"}]}], "+", 
        RowBox[{"1097", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"735", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "+", 
        RowBox[{"855", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], "+", 
        RowBox[{"910", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}], "-", 
        RowBox[{"868", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"1411", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "-", 
        RowBox[{"358", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "-", 
        RowBox[{"1219", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1109", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], "-", 
        RowBox[{"415", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"4", ",", "4"}], "]"}]}]}], ",", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           RowBox[{"XX", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}], "-", 
          RowBox[{"29", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], "+", 
          RowBox[{"65", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"235", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "+", 
          RowBox[{"70", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "4"}], "]"}]}], "-", 
          RowBox[{"104", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "-", 
          RowBox[{"37", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"96", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "-", 
          RowBox[{"87", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "3"}], "]"}]}], "-", 
          RowBox[{"23", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"95", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "249"}], " ", 
         RowBox[{"XX", "[", 
          RowBox[{"4", ",", "4"}], "]"}]}], "+", 
        RowBox[{"623", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"2025", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2625", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], "+", 
        RowBox[{"3010", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}], "-", 
        RowBox[{"2932", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"829", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1598", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "-", 
        RowBox[{"1981", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"109", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], "+", 
        RowBox[{"1775", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"4", ",", "4"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "591"}], " ", 
         RowBox[{"XX", "[", 
          RowBox[{"4", ",", "4"}], "]"}]}], "+", 
        RowBox[{"1097", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"735", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "+", 
        RowBox[{"855", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], "+", 
        RowBox[{"910", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}], "-", 
        RowBox[{"868", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"1411", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "-", 
        RowBox[{"358", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "-", 
        RowBox[{"1219", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1109", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], "-", 
        RowBox[{"415", " ", 
         RowBox[{"YY", "[", 
          RowBox[{"4", ",", "4"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "6"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"XX", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}], "+", 
          RowBox[{"239", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], "-", 
          RowBox[{"35", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"85", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "+", 
          RowBox[{"30", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "4"}], "]"}]}], "-", 
          RowBox[{"76", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "+", 
          RowBox[{"157", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"226", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "-", 
          RowBox[{"53", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "3"}], "]"}]}], "+", 
          RowBox[{"163", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"85", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{"40", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           RowBox[{"XX", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], "+", 
          RowBox[{"27", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "+", 
          RowBox[{"13", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "4"}], "]"}]}], "-", 
          RowBox[{"19", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"26", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "-", 
          RowBox[{"16", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "3"}], "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"20", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"22", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           RowBox[{"XX", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}], "+", 
          RowBox[{"11", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], "-", 
          RowBox[{"75", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "-", 
          RowBox[{"75", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "-", 
          RowBox[{"50", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "4"}], "]"}]}], "+", 
          RowBox[{"56", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "+", 
          RowBox[{"13", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"34", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "+", 
          RowBox[{"23", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "3"}], "]"}]}], "-", 
          RowBox[{"13", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"25", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           RowBox[{"XX", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}], "-", 
          RowBox[{"29", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], "+", 
          RowBox[{"65", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"235", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "+", 
          RowBox[{"70", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "4"}], "]"}]}], "-", 
          RowBox[{"104", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "-", 
          RowBox[{"37", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"96", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "-", 
          RowBox[{"87", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "3"}], "]"}]}], "-", 
          RowBox[{"23", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"95", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{"40", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           RowBox[{"XX", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], "+", 
          RowBox[{"27", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "+", 
          RowBox[{"13", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"1", ",", "4"}], "]"}]}], "-", 
          RowBox[{"19", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"26", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "-", 
          RowBox[{"16", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "3"}], "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"20", " ", 
           RowBox[{"YY", "[", 
            RowBox[{"4", ",", "4"}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{"1320", " ", 
        RowBox[{"XX", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.474990597127006*^9, 3.4749906498917627`*^9, 3.4749910482557793`*^9, 
   3.4749911789913597`*^9, 3.474991262389737*^9, 3.4749914359940233`*^9, {
   3.474991920332685*^9, 3.474991978286668*^9}, 3.474992010396694*^9, 
   3.474992266756495*^9, 3.4750026394725027`*^9, 3.4750072520734243`*^9, 
   3.476185522202256*^9, 3.476185735488365*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "1", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 1, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "0", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 0, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "16", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 16, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "1", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 1, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "1", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 1, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "15", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 15, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "1", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 1, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "2", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 2, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "15", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 15, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "1", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 1, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "2", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 2, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "15", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 15, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "1", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 1, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "2", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 2, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "15", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 15, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "1", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 1, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "1", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 1, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "15", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 15, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "1", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 1, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "2", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 2, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "15", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 15, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "1", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 1, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "2", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 2, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "15", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 15, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "1", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 1, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "1", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 1, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "15", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 15, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "1", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 1, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "2", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 2, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "15", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 15, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "1", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 1, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "1", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 1, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False], ",", 
       TagBox[
        RowBox[{"SparseArray", "[", 
         RowBox[{
          InterpretationBox[
           
           RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "15", 
            "\[InvisibleSpace]", "\<\">\"\>"}],
           SequenceForm["<", 15, ">"],
           Editable->False], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
        False,
        Editable->False]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"2205", ",", 
       RowBox[{"-", "3195"}], ",", 
       RowBox[{"-", "1965"}], ",", 
       RowBox[{"-", "2205"}], ",", 
       RowBox[{"-", "1050"}], ",", "2220", ",", 
       RowBox[{"-", "4065"}], ",", 
       RowBox[{"-", "1110"}], ",", 
       RowBox[{"-", "1335"}], ",", 
       RowBox[{"-", "2295"}], ",", 
       RowBox[{"-", "3075"}]}], "}"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"SparseArray", "[", 
       RowBox[{
        InterpretationBox[
         RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "\<\">\"\>"}],
         SequenceForm["<", 1, ">"],
         Editable->False], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "]"}],
      False,
      Editable->False], ",", 
     TagBox[
      RowBox[{"SparseArray", "[", 
       RowBox[{
        InterpretationBox[
         RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "0", 
          "\[InvisibleSpace]", "\<\">\"\>"}],
         SequenceForm["<", 0, ">"],
         Editable->False], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
      False,
      Editable->False], ",", 
     TagBox[
      RowBox[{"SparseArray", "[", 
       RowBox[{
        InterpretationBox[
         RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "0", 
          "\[InvisibleSpace]", "\<\">\"\>"}],
         SequenceForm["<", 0, ">"],
         Editable->False], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "4"}], "}"}]}], "]"}],
      False,
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.474990597127006*^9, 3.4749906498917627`*^9, 3.4749910482557793`*^9, 
   3.4749911789913597`*^9, 3.474991262389737*^9, 3.4749914359940233`*^9, {
   3.474991920332685*^9, 3.474991978286668*^9}, 3.474992010396694*^9, 
   3.474992266756495*^9, 3.4750026394725027`*^9, 3.4750072520734243`*^9, 
   3.476185522202256*^9, 3.476185735541903*^9}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "2205", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "564"}], ",", "240", ",", "249", ",", 
             RowBox[{"-", "594"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"240", ",", 
             RowBox[{"-", "339"}], ",", "591", ",", 
             RowBox[{"-", "84"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"249", ",", "591", ",", "18", ",", 
             RowBox[{"-", "360"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "594"}], ",", 
             RowBox[{"-", "84"}], ",", 
             RowBox[{"-", "360"}], ",", 
             RowBox[{"-", "1320"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"-", "3195"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1320"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"388", ",", 
             RowBox[{"-", "680"}], ",", 
             RowBox[{"-", "623"}], ",", 
             RowBox[{"-", "242"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "680"}], ",", "53", ",", 
             RowBox[{"-", "1097"}], ",", "348"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "623"}], ",", 
             RowBox[{"-", "1097"}], ",", "1434", ",", 
             RowBox[{"-", "80"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "242"}], ",", "348", ",", 
             RowBox[{"-", "80"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"-", "1965"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1320"}], ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1320"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"420", ",", 
             RowBox[{"-", "600"}], ",", 
             RowBox[{"-", "2025"}], ",", "1650"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "600"}], ",", "1755", ",", 
             RowBox[{"-", "735"}], ",", 
             RowBox[{"-", "780"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2025"}], ",", 
             RowBox[{"-", "735"}], ",", 
             RowBox[{"-", "210"}], ",", 
             RowBox[{"-", "1080"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1650", ",", 
             RowBox[{"-", "780"}], ",", 
             RowBox[{"-", "1080"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"-", "2205"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1320"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1320"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1020"}], ",", 
             RowBox[{"-", "240"}], ",", 
             RowBox[{"-", "2625"}], ",", "1650"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "240"}], ",", "2715", ",", 
             RowBox[{"-", "855"}], ",", 
             RowBox[{"-", "2820"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2625"}], ",", 
             RowBox[{"-", "855"}], ",", "510", ",", 
             RowBox[{"-", "960"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1650", ",", 
             RowBox[{"-", "2820"}], ",", 
             RowBox[{"-", "960"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"-", "1050"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1320"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1320"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1240"}], ",", 
             RowBox[{"-", "1120"}], ",", 
             RowBox[{"-", "3010"}], ",", "1100"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1120"}], ",", "2110", ",", 
             RowBox[{"-", "910"}], ",", 
             RowBox[{"-", "840"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3010"}], ",", 
             RowBox[{"-", "910"}], ",", "180", ",", 
             RowBox[{"-", "520"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1100", ",", 
             RowBox[{"-", "840"}], ",", 
             RowBox[{"-", "520"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "2220", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1320"}], ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"208", ",", "520", ",", "2932", ",", 
             RowBox[{"-", "1232"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"520", ",", 
             RowBox[{"-", "3292"}], ",", "868", ",", "1248"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2932", ",", "868", ",", 
             RowBox[{"-", "456"}], ",", "760"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1232"}], ",", "1248", ",", "760", ",", "0"}], 
            "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"-", "4065"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1320"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1320"}], ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1724", ",", 
             RowBox[{"-", "640"}], ",", 
             RowBox[{"-", "829"}], ",", 
             RowBox[{"-", "286"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "640"}], ",", "1399", ",", 
             RowBox[{"-", "1411"}], ",", "444"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "829"}], ",", 
             RowBox[{"-", "1411"}], ",", "942", ",", "80"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "286"}], ",", "444", ",", "80", ",", "0"}], "}"}]}],
           "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"-", "1110"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1320"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1320"}], ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"688", ",", "400", ",", 
             RowBox[{"-", "1598"}], ",", "748"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"400", ",", "1778", ",", "358", ",", 
             RowBox[{"-", "1152"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1598"}], ",", "358", ",", 
             RowBox[{"-", "1356"}], ",", 
             RowBox[{"-", "1040"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"748", ",", 
             RowBox[{"-", "1152"}], ",", 
             RowBox[{"-", "1040"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"-", "1335"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1320"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"724", ",", "160", ",", "1981", ",", 
             RowBox[{"-", "506"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"160", ",", 
             RowBox[{"-", "391"}], ",", "1219", ",", "1044"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1981", ",", "1219", ",", 
             RowBox[{"-", "318"}], ",", "640"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "506"}], ",", "1044", ",", "640", ",", "0"}], 
            "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"-", "2295"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1320"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1320"}], ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1036", ",", "280", ",", "109", ",", "286"}], "}"}], ",", 
           
           RowBox[{"{", 
            RowBox[{"280", ",", "281", ",", 
             RowBox[{"-", "1109"}], ",", "276"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"109", ",", 
             RowBox[{"-", "1109"}], ",", "978", ",", 
             RowBox[{"-", "200"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"286", ",", "276", ",", 
             RowBox[{"-", "200"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"-", "3075"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1320"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"580", ",", 
             RowBox[{"-", "200"}], ",", 
             RowBox[{"-", "1775"}], ",", "550"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "200"}], ",", "1685", ",", "415", ",", 
             RowBox[{"-", "1140"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1775"}], ",", "415", ",", 
             RowBox[{"-", "510"}], ",", 
             RowBox[{"-", "800"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"550", ",", 
             RowBox[{"-", "1140"}], ",", 
             RowBox[{"-", "800"}], ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
      "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"2205", ",", 
         RowBox[{"-", "3195"}], ",", 
         RowBox[{"-", "1965"}], ",", 
         RowBox[{"-", "2205"}], ",", 
         RowBox[{"-", "1050"}], ",", "2220", ",", 
         RowBox[{"-", "4065"}], ",", 
         RowBox[{"-", "1110"}], ",", 
         RowBox[{"-", "1335"}], ",", 
         RowBox[{"-", "2295"}], ",", 
         RowBox[{"-", "3075"}]}], "}"}], "}"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"-", "1320000"}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  ColumnForm[{{{{{2205}}, {{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0,
       0}}, {{-564, 240, 249, -594}, {240, -339, 591, -84}, {249, 591, 
      18, -360}, {-594, -84, -360, -1320}}}, {{{-3195}}, {{-1320, 0, 0, 0}, {
      0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}, {{
      388, -680, -623, -242}, {-680, 53, -1097, 348}, {-623, -1097, 
      1434, -80}, {-242, 348, -80, 0}}}, {{{-1965}}, {{0, -1320, 0, 
      0}, {-1320, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}, {{420, -600, -2025, 
      1650}, {-600, 1755, -735, -780}, {-2025, -735, -210, -1080}, {
      1650, -780, -1080, 0}}}, {{{-2205}}, {{0, 0, -1320, 0}, {0, 0, 0, 
      0}, {-1320, 0, 0, 0}, {0, 0, 0, 0}}, {{-1020, -240, -2625, 1650}, {-240,
       2715, -855, -2820}, {-2625, -855, 510, -960}, {1650, -2820, -960, 
      0}}}, {{{-1050}}, {{0, 0, 0, -1320}, {0, 0, 0, 0}, {0, 0, 0, 0}, {-1320,
       0, 0, 0}}, {{-1240, -1120, -3010, 1100}, {-1120, 
      2110, -910, -840}, {-3010, -910, 180, -520}, {1100, -840, -520, 
      0}}}, {{{2220}}, {{0, 0, 0, 0}, {0, -1320, 0, 0}, {0, 0, 0, 0}, {0, 0, 
      0, 0}}, {{208, 520, 2932, -1232}, {520, -3292, 868, 1248}, {2932, 
      868, -456, 760}, {-1232, 1248, 760, 0}}}, {{{-4065}}, {{0, 0, 0, 0}, {0,
       0, -1320, 0}, {0, -1320, 0, 0}, {0, 0, 0, 0}}, {{
      1724, -640, -829, -286}, {-640, 1399, -1411, 444}, {-829, -1411, 942, 
      80}, {-286, 444, 80, 0}}}, {{{-1110}}, {{0, 0, 0, 0}, {0, 0, 
      0, -1320}, {0, 0, 0, 0}, {0, -1320, 0, 0}}, {{688, 400, -1598, 748}, {
      400, 1778, 358, -1152}, {-1598, 358, -1356, -1040}, {748, -1152, -1040, 
      0}}}, {{{-1335}}, {{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, -1320, 0}, {0, 0, 
      0, 0}}, {{724, 160, 1981, -506}, {160, -391, 1219, 1044}, {1981, 
      1219, -318, 640}, {-506, 1044, 640, 0}}}, {{{-2295}}, {{0, 0, 0, 0}, {0,
       0, 0, 0}, {0, 0, 0, -1320}, {0, 0, -1320, 0}}, {{1036, 280, 109, 
      286}, {280, 281, -1109, 276}, {109, -1109, 978, -200}, {286, 276, -200, 
      0}}}, {{{-3075}}, {{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 
      0, -1320}}, {{580, -200, -1775, 550}, {-200, 1685, 415, -1140}, {-1775, 
      415, -510, -800}, {550, -1140, -800, 0}}}}, {{{
    2205, -3195, -1965, -2205, -1050, 
    2220, -4065, -1110, -1335, -2295, -3075}}}, {{{-1320000}}, {{0, 0, 0, 
     0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}, {{0, 0, 0, 0}, {0, 0, 0, 
     0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}}],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.474990597127006*^9, 3.4749906498917627`*^9, 3.4749910482557793`*^9, 
   3.4749911789913597`*^9, 3.474991262389737*^9, 3.4749914359940233`*^9, {
   3.474991920332685*^9, 3.474991978286668*^9}, 3.474992010396694*^9, 
   3.474992266756495*^9, 3.4750026394725027`*^9, 3.4750072520734243`*^9, 
   3.476185522202256*^9, 3.4761857355828857`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Y", ",", "X", ",", "S", ",", "iters"}], "}"}], "=", 
   RowBox[{"SDPSolve", "[", 
    RowBox[{"sdp", ",", 
     RowBox[{"SearchDirection", "\[Rule]", "KSH"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{
  3.474861938329113*^9, {3.474861976423429*^9, 3.47486198493538*^9}, {
   3.474862083537355*^9, 3.474862084215989*^9}, 3.474989897375499*^9, 
   3.474990064420388*^9, 3.474991197133053*^9, {3.474991382822201*^9, 
   3.474991388442243*^9}, {3.474992054479376*^9, 3.4749920555634212`*^9}, 
   3.474992126787046*^9, {3.4761857457012987`*^9, 3.4761857545546827`*^9}, {
   3.4761858005459223`*^9, 3.4761858043682947`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \
-------------------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -------------------------------------------------------------------", ""],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.4761858048336277`*^9}],

Cell[BoxData["\<\" Problem data:\"\>"], "Print",
 CellChangeTimes->{3.476185804835106*^9}],

Cell[BoxData["\<\" * Dimensions (total):\"\>"], "Print",
 CellChangeTimes->{3.476185804837799*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Variables             = \"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["   - Variables             = ", 11],
  Editable->False]], "Print",
 CellChangeTimes->{3.47618580483958*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Inequalities          = \"\>", "\[InvisibleSpace]", "3"}],
  
  SequenceForm["   - Inequalities          = ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185804841402*^9}],

Cell[BoxData["\<\" * Dimensions (detail):\"\>"], "Print",
 CellChangeTimes->{3.4761858048432207`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Variables             = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "11"}], "}"}], "}"}]}],
  SequenceForm["   - Variables             = ", {{1, 11}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.4761858048451366`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   - Inequalities          = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "4"}], "}"}]}],
  SequenceForm["   - Inequalities          = ", {1, 4, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185804846879*^9}],

Cell[BoxData["\<\"\\n Method:\"\>"], "Print",
 CellChangeTimes->{3.476185804848617*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Method                  = \"\>", "\[InvisibleSpace]", 
   "LongStep"}],
  SequenceForm[" * Method                  = ", PrimalDual`LongStep],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185804850355*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Search direction        = \"\>", "\[InvisibleSpace]", 
   "KSH"}],
  SequenceForm[" * Search direction        = ", PrimalDual`KSH],
  Editable->False]], "Print",
 CellChangeTimes->{3.47618580485212*^9}],

Cell[BoxData["\<\"\\n Precision:\"\>"], "Print",
 CellChangeTimes->{3.4761858048541737`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Gap tolerance           = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      RowBox[{"1.", "e"}], "-", "9"}],
     ShowStringCharacters->True,
     NumberMarks->True],
    FortranForm[1.*^-9],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm[" * Gap tolerance           = ", 
   FortranForm[1.*^-9]],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185804856185*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Rationalize iterates    = \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[" * Rationalize iterates    = ", False, ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185804879122*^9}],

Cell[BoxData["\<\"\\n Other options:\"\>"], "Print",
 CellChangeTimes->{3.476185804907454*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Debug level             = \"\>", "\[InvisibleSpace]", "0"}],
  
  SequenceForm[" * Debug level             = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.47618580494061*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.476185804972066*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  K    <B, Y>           mu    theta/tau        alpha\"\>", 
   "\[InvisibleSpace]", "\<\"       |X S|2      |X S|oo \"\>", 
   "\[InvisibleSpace]", "\<\"   |A X - B|   |A* X - C|\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "  K    <B, Y>           mu    theta/tau        alpha", 
   "       |X S|2      |X S|oo ", "   |A X - B|   |A* X - C|", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185805005165*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" -----------------------------------------------------\"\>", 
   "\[InvisibleSpace]", \
"\<\"------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -----------------------------------------------------", 
   "------------------------------------------------------", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185805038416*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  1\"\>",
     1,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4517\"\>",
       2.451728730473768,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.451728730473768, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.0000\"\>",
       3.0000153916070404`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.0000153916070404`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.0000017490770057`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0000017490770057`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.9898\"\>",
       8.989804703556729,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.989804703556729, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.3421\"\>",
       5.342094813602479,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.342094813602479, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.0960\"\>",
       6.0959796084843445`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.0959796084843445`, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 0.0000\"\>",
       0,
       Editable->False],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[0, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[1, 2], " ", 
   SequenceForm[
    PaddedForm[2.451728730473768, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[3.0000153916070404`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0000017490770057`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[8.989804703556729, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[5.342094813602479, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[6.0959796084843445`, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[0, {5, 4}], " E", 
    PaddedForm[0, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185805093668*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  2\"\>",
     2,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.6370\"\>",
       1.6369980929156789`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.6369980929156789`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.0000\"\>",
       9.000045798669488,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.000045798669488, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.0000064197161043`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0000064197161043`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1425\"\>",
       1.1425016196955409`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1425016196955409`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.5041\"\>",
       4.504142073315587,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.504142073315587, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2181\"\>",
       1.2180832317236652`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2180832317236652`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4552\"\>",
       1.4551915228843308`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4551915228843308`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[2, 2], " ", 
   SequenceForm[
    PaddedForm[1.6369980929156789`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[9.000045798669488, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0000064197161043`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1425016196955409`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.504142073315587, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2180832317236652`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4551915228843308`, {5, 4}], " E", 
    PaddedForm[-11, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{3.4761858051356916`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  3\"\>",
     3,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5914\"\>",
       1.5914151556527791`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5914151556527791`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.7000\"\>",
       2.700015426953992,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.700015426953992, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.0000260952477038`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0000260952477038`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.3826\"\>",
       1.3826257460014173`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.3826257460014173`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.8013\"\>",
       5.801305341702404,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.801305341702404, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2023\"\>",
       1.2023212270231685`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2023212270231685`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4552\"\>",
       1.4551915231172647`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4551915231172647`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[3, 2], " ", 
   SequenceForm[
    PaddedForm[1.5914151556527791`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.700015426953992, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0000260952477038`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.3826257460014173`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[5.801305341702404, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2023212270231685`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4551915231172647`, {5, 4}], " E", 
    PaddedForm[-11, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185805158433*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  4\"\>",
     4,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-9.4494\"\>",
       -9.449415659092608,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-9.449415659092608, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.1000\"\>",
       8.100046613606242,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.100046613606242, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0001\"\>",
       1.0000999339901664`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0000999339901664`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4458\"\>",
       1.4457857366603808`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4457857366603808`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.8713\"\>",
       6.871302321685187,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.871302321685187, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.6362\"\>",
       9.63616661956736,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.63616661956736, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4552\"\>",
       1.455191522928006,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.455191522928006, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[4, 2], " ", 
   SequenceForm[
    PaddedForm[-9.449415659092608, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[8.100046613606242, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0000999339901664`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4457857366603808`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[6.871302321685187, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[9.63616661956736, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[1.455191522928006, {5, 4}], " E", 
    PaddedForm[-11, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185805190357*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  5\"\>",
     5,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-5.9606\"\>",
       -5.9605588139718355`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-5.9605588139718355`, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.4300\"\>",
       2.4300139827237452`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -3\"\>",
       -3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.4300139827237452`, {5, 4}], " E", 
     PaddedForm[-3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0004\"\>",
       1.0003562326657556`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0003562326657556`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.9245\"\>",
       7.924518800172805,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.924518800172805, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.6080\"\>",
       4.608000395546568,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.608000395546568, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1043\"\>",
       1.1042594232057377`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1042594232057377`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4552\"\>",
       1.4551915238756241`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4551915238756241`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[5, 2], " ", 
   SequenceForm[
    PaddedForm[-5.9605588139718355`, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[2.4300139827237452`, {5, 4}], " E", 
    PaddedForm[-3, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0003562326657556`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[7.924518800172805, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[4.608000395546568, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1042594232057377`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4551915238756241`, {5, 4}], " E", 
    PaddedForm[-11, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185805225161*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  6\"\>",
     6,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-2.5870\"\>",
       -2.5869645259011156`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  2\"\>",
       2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-2.5869645259011156`, {5, 4}], " E", 
     PaddedForm[2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.2900\"\>",
       7.29004194611819,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.29004194611819, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0012\"\>",
       1.0012353553780298`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0012353553780298`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.2903\"\>",
       8.29033259466374,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.29033259466374, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.3306\"\>",
       3.330598874326916,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.330598874326916, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2729\"\>",
       1.2729293494239677`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2729293494239677`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4438\"\>",
       1.443822840239365,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.443822840239365, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[6, 2], " ", 
   SequenceForm[
    PaddedForm[-2.5869645259011156`, {5, 4}], " E", 
    PaddedForm[2, 2]], " ", 
   SequenceForm[
    PaddedForm[7.29004194611819, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0012353553780298`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[8.29033259466374, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.330598874326916, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2729293494239677`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.443822840239365, {5, 4}], " E", 
    PaddedForm[-11, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185805293201*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  7\"\>",
     7,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.1525\"\>",
       -1.152483595133983,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  3\"\>",
       3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.152483595133983, {5, 4}], " E", 
     PaddedForm[3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.1870\"\>",
       2.187012583836018,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -4\"\>",
       -4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.187012583836018, {5, 4}], " E", 
     PaddedForm[-4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0043\"\>",
       1.0043478457534367`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0043478457534367`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7358\"\>",
       1.7357800399679342`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7357800399679342`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.5711\"\>",
       6.571087287006662,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.571087287006662, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2311\"\>",
       1.2310903358114098`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2310903358114098`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4381\"\>",
       1.4381384993187911`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4381384993187911`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[7, 2], " ", 
   SequenceForm[
    PaddedForm[-1.152483595133983, {5, 4}], " E", 
    PaddedForm[3, 2]], " ", 
   SequenceForm[
    PaddedForm[2.187012583836018, {5, 4}], " E", 
    PaddedForm[-4, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0043478457534367`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7357800399679342`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[6.571087287006662, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2310903358114098`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4381384993187911`, {5, 4}], " E", 
    PaddedForm[-11, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{3.4761858053197403`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  8\"\>",
     8,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-4.8082\"\>",
       -4.808248971941396,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  3\"\>",
       3,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.808248971941396, {5, 4}], " E", 
     PaddedForm[3, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.5610\"\>",
       6.56103775142441,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.56103775142441, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0153\"\>",
       1.0153289696856063`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0153289696856063`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.1000\"\>",
       4.099981288208378,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.099981288208378, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7736\"\>",
       1.7736450063546703`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7736450063546703`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2433\"\>",
       1.243261544556246,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.243261544556246, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4396\"\>",
       1.4395595848764973`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4395595848764973`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[8, 2], " ", 
   SequenceForm[
    PaddedForm[-4.808248971941396, {5, 4}], " E", 
    PaddedForm[3, 2]], " ", 
   SequenceForm[
    PaddedForm[6.56103775142441, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0153289696856063`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.099981288208378, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7736450063546703`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.243261544556246, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4395595848764973`, {5, 4}], " E", 
    PaddedForm[-11, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185805359898*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\"  9\"\>",
     9,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.7279\"\>",
       -1.7278775222168146`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  4\"\>",
       4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.7278775222168146`, {5, 4}], " E", 
     PaddedForm[4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.9683\"\>",
       1.968311325416163,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -5\"\>",
       -5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.968311325416163, {5, 4}], " E", 
     PaddedForm[-5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0532\"\>",
       1.0532150156630775`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0532150156630775`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.2768\"\>",
       2.2767838300489327`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.2767838300489327`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.7346\"\>",
       7.734588995637076,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.734588995637076, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2452\"\>",
       1.2451930287775894`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2451930287775894`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4406\"\>",
       1.440625397967816,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.440625397967816, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[9, 2], " ", 
   SequenceForm[
    PaddedForm[-1.7278775222168146`, {5, 4}], " E", 
    PaddedForm[4, 2]], " ", 
   SequenceForm[
    PaddedForm[1.968311325416163, {5, 4}], " E", 
    PaddedForm[-5, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0532150156630775`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[2.2767838300489327`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[7.734588995637076, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2451930287775894`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.440625397967816, {5, 4}], " E", 
    PaddedForm[-11, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{3.47618580539421*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 10\"\>",
     10,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-6.6112\"\>",
       -6.6111858803815124`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  4\"\>",
       4,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-6.6111858803815124`, {5, 4}], " E", 
     PaddedForm[4, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 5.9049\"\>",
       5.904933976243096,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[5.904933976243096, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1985\"\>",
       1.1985181759285208`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1985181759285208`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.5244\"\>",
       1.5244204085498336`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.5244204085498336`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1003\"\>",
       1.1003128309054897`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1003128309054897`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2451\"\>",
       1.2450510711158922`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2450510711158922`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4405\"\>",
       1.4405365835716668`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4405365835716668`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[10, 2], " ", 
   SequenceForm[
    PaddedForm[-6.6111858803815124`, {5, 4}], " E", 
    PaddedForm[4, 2]], " ", 
   SequenceForm[
    PaddedForm[5.904933976243096, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1985181759285208`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.5244204085498336`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1003128309054897`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2450510711158922`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4405365835716668`, {5, 4}], " E", 
    PaddedForm[-11, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185805428534*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 11\"\>",
     11,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-3.7291\"\>",
       -3.7291216005170535`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  5\"\>",
       5,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-3.7291216005170535`, {5, 4}], " E", 
     PaddedForm[5, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7715\"\>",
       1.7714801928731776`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7714801928731776`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.0442\"\>",
       2.0442207867571236`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.0442207867571236`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.5480\"\>",
       4.547990909013457,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.547990909013457, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.9411\"\>",
       3.9410801659286228`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.9410801659286228`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2450\"\>",
       1.245009751491957,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.245009751491957, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4406\"\>",
       1.4406254008391637`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4406254008391637`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[11, 2], " ", 
   SequenceForm[
    PaddedForm[-3.7291216005170535`, {5, 4}], " E", 
    PaddedForm[5, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7714801928731776`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[2.0442207867571236`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.547990909013457, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.9410801659286228`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.245009751491957, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4406254008391637`, {5, 4}], " E", 
    PaddedForm[-11, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{3.4761858054624777`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 12\"\>",
     12,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.7856\"\>",
       -1.7855564122501388`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  6\"\>",
       6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.7855564122501388`, {5, 4}], " E", 
     PaddedForm[6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.4145\"\>",
       8.414530916153826,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.414530916153826, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.8018\"\>",
       4.801823236092245,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.801823236092245, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.5000\"\>",
       7.5,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.5, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.1446\"\>",
       7.1446028739985055`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.1446028739985055`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 6.3395\"\>",
       6.339544265206607,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[6.339544265206607, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2450\"\>",
       1.245016226372574,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.245016226372574, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4406\"\>",
       1.4406476059442057`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4406476059442057`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[12, 2], " ", 
   SequenceForm[
    PaddedForm[-1.7855564122501388`, {5, 4}], " E", 
    PaddedForm[6, 2]], " ", 
   SequenceForm[
    PaddedForm[8.414530916153826, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[4.801823236092245, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[7.5, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[7.1446028739985055`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[6.339544265206607, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.245016226372574, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4406476059442057`, {5, 4}], " E", 
    PaddedForm[-11, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{3.4761858054960203`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 13\"\>",
     13,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.2812\"\>",
       -1.2812327292995564`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  7\"\>",
       7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.2812327292995564`, {5, 4}], " E", 
     PaddedForm[7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 2.5244\"\>",
       2.5243592749012933`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[2.5243592749012933`, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1560\"\>",
       1.1560092962415245`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1560092962415245`, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2186\"\>",
       1.2185512941128516`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2185512941128516`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.7603\"\>",
       7.760329384314611,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.760329384314611, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2450\"\>",
       1.2450103289503882`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2450103289503882`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4406\"\>",
       1.440642081011077,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.440642081011077, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[13, 2], " ", 
   SequenceForm[
    PaddedForm[-1.2812327292995564`, {5, 4}], " E", 
    PaddedForm[7, 2]], " ", 
   SequenceForm[
    PaddedForm[2.5243592749012933`, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1560092962415245`, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2185512941128516`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[7.760329384314611, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2450103289503882`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.440642081011077, {5, 4}], " E", 
    PaddedForm[-11, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185805529656*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 14\"\>",
     14,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-4.2119\"\>",
       -4.2118925853909115`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  7\"\>",
       7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-4.2118925853909115`, {5, 4}], " E", 
     PaddedForm[7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1991\"\>",
       1.1990706540434335`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -7\"\>",
       -7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1990706540434335`, {5, 4}], " E", 
     PaddedForm[-7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.4634\"\>",
       3.463449084266502,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.463449084266502, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.5000\"\>",
       7.5,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.5, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2460\"\>",
       1.2459526109129306`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2459526109129306`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.3103\"\>",
       8.310250284627031,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.310250284627031, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2450\"\>",
       1.2450095885742556`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2450095885742556`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4406\"\>",
       1.4405588069562842`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4405588069562842`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[14, 2], " ", 
   SequenceForm[
    PaddedForm[-4.2118925853909115`, {5, 4}], " E", 
    PaddedForm[7, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1990706540434335`, {5, 4}], " E", 
    PaddedForm[-7, 2]], " ", 
   SequenceForm[
    PaddedForm[3.463449084266502, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[7.5, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2459526109129306`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[8.310250284627031, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2450095885742556`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4405588069562842`, {5, 4}], " E", 
    PaddedForm[-11, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185805563538*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 15\"\>",
     15,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-8.3526\"\>",
       -8.352642693691388,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  6\"\>",
       6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-8.352642693691388, {5, 4}], " E", 
     PaddedForm[6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.5972\"\>",
       3.59721200054287,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.59721200054287, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 8.0536\"\>",
       8.053568758294848,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[8.053568758294848, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.1027\"\>",
       1.1027361360777823`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.1027361360777823`, {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 7.7235\"\>",
       7.723547684097229,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[7.723547684097229, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2450\"\>",
       1.245010878787191,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.245010878787191, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4406\"\>",
       1.4405650461291881`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4405650461291881`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[15, 2], " ", 
   SequenceForm[
    PaddedForm[-8.352642693691388, {5, 4}], " E", 
    PaddedForm[6, 2]], " ", 
   SequenceForm[
    PaddedForm[3.59721200054287, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[8.053568758294848, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.1027361360777823`, {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[7.723547684097229, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.245010878787191, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4405650461291881`, {5, 4}], " E", 
    PaddedForm[-11, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185805596835*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 16\"\>",
     16,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.5775\"\>",
       -1.5775148707533373`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  7\"\>",
       7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.5775148707533373`, {5, 4}], " E", 
     PaddedForm[7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0792\"\>",
       1.079163597067665,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -8\"\>",
       -8,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.079163597067665, {5, 4}], " E", 
     PaddedForm[-8, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4125\"\>",
       1.4124739295379949`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4124739295379949`, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.6805\"\>",
       4.680463776257916,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.680463776257916, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.1882\"\>",
       3.1881669225388936`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.1881669225388936`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2450\"\>",
       1.2450111334488676`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2450111334488676`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4406\"\>",
       1.440561230323644,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.440561230323644, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[16, 2], " ", 
   SequenceForm[
    PaddedForm[-1.5775148707533373`, {5, 4}], " E", 
    PaddedForm[7, 2]], " ", 
   SequenceForm[
    PaddedForm[1.079163597067665, {5, 4}], " E", 
    PaddedForm[-8, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4124739295379949`, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.680463776257916, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[3.1881669225388936`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2450111334488676`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.440561230323644, {5, 4}], " E", 
    PaddedForm[-11, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185805629623*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 17\"\>",
     17,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.0935\"\>",
       -1.0935184768794939`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  7\"\>",
       7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.0935184768794939`, {5, 4}], " E", 
     PaddedForm[7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 3.2375\"\>",
       3.2374907934818804`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -9\"\>",
       -9,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[3.2374907934818804`, {5, 4}], " E", 
     PaddedForm[-9, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0273\"\>",
       1.0272636140060136`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0272636140060136`, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2451\"\>",
       1.2450742471651393`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -1\"\>",
       -1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2450742471651393`, {5, 4}], " E", 
     PaddedForm[-1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.8309\"\>",
       4.830939607373663,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.830939607373663, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2450\"\>",
       1.2450082212277842`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2450082212277842`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4406\"\>",
       1.4405639192817845`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.4405639192817845`, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[17, 2], " ", 
   SequenceForm[
    PaddedForm[-1.0935184768794939`, {5, 4}], " E", 
    PaddedForm[7, 2]], " ", 
   SequenceForm[
    PaddedForm[3.2374907934818804`, {5, 4}], " E", 
    PaddedForm[-9, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0272636140060136`, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2450742471651393`, {5, 4}], " E", 
    PaddedForm[-1, 2]], " ", 
   SequenceForm[
    PaddedForm[4.830939607373663, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2450082212277842`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.4405639192817845`, {5, 4}], " E", 
    PaddedForm[-11, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185805663362*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    InterpretationBox["\<\" 18\"\>",
     18,
     Editable->False],
    PaddedForm[#, 2]& ], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\"-1.0741\"\>",
       -1.07413924607054,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  7\"\>",
       7,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[-1.07413924607054, {5, 4}], " E", 
     PaddedForm[7, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 9.7125\"\>",
       9.712472367716497,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-10\"\>",
       -10,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[9.712472367716497, {5, 4}], " E", 
     PaddedForm[-10, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0138\"\>",
       1.0137805944382237`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  1\"\>",
       1,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.0137805944382237`, {5, 4}], " E", 
     PaddedForm[1, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.0000\"\>",
       1.,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"  0\"\>",
       0,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1., {5, 4}], " E", 
     PaddedForm[0, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 4.4987\"\>",
       4.498679818495824,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[4.498679818495824, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.7002\"\>",
       1.7001650137751165`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -2\"\>",
       -2,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.7001650137751165`, {5, 4}], " E", 
     PaddedForm[-2, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.2450\"\>",
       1.2450053826021428`,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\" -6\"\>",
       -6,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.2450053826021428`, {5, 4}], " E", 
     PaddedForm[-6, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     TagBox[
      InterpretationBox["\<\" 1.4406\"\>",
       1.44056448301272,
       AutoDelete->True],
      PaddedForm[#, {5, 4}]& ], "\[InvisibleSpace]", "\<\" E\"\>", 
     "\[InvisibleSpace]", 
     TagBox[
      InterpretationBox["\<\"-11\"\>",
       -11,
       Editable->False],
      PaddedForm[#, 2]& ]}],
    SequenceForm[
     PaddedForm[1.44056448301272, {5, 4}], " E", 
     PaddedForm[-11, 2]],
    Editable->False], "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "\<\"\"\>", 
   "\[InvisibleSpace]", "\<\"      \"\>"}],
  SequenceForm[
   PaddedForm[18, 2], " ", 
   SequenceForm[
    PaddedForm[-1.07413924607054, {5, 4}], " E", 
    PaddedForm[7, 2]], " ", 
   SequenceForm[
    PaddedForm[9.712472367716497, {5, 4}], " E", 
    PaddedForm[-10, 2]], " ", 
   SequenceForm[
    PaddedForm[1.0137805944382237`, {5, 4}], " E", 
    PaddedForm[1, 2]], " ", 
   SequenceForm[
    PaddedForm[1., {5, 4}], " E", 
    PaddedForm[0, 2]], " ", 
   SequenceForm[
    PaddedForm[4.498679818495824, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.7001650137751165`, {5, 4}], " E", 
    PaddedForm[-2, 2]], " ", 
   SequenceForm[
    PaddedForm[1.2450053826021428`, {5, 4}], " E", 
    PaddedForm[-6, 2]], " ", 
   SequenceForm[
    PaddedForm[1.44056448301272, {5, 4}], " E", 
    PaddedForm[-11, 2]], "", "    ", "", "      "],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185805697196*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \
-------------------------------------------------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"---------------------------\"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  " -------------------------------------------------------------------", 
   "---------------------------", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.476185805728084*^9}],

Cell[BoxData["\<\"* Problem may be unfeasible\"\>"], "Print",
 CellChangeTimes->{3.476185805788349*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141, 701},
WindowMargins->{{47, Automatic}, {Automatic, 0}},
ShowSelection->True,
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 343, 8, 326, "Title"],
Cell[913, 32, 252, 6, 107, "Subtitle"],
Cell[1168, 40, 184, 4, 40, "Input"],
Cell[1355, 46, 835, 18, 134, "Input"],
Cell[2193, 66, 1606, 50, 161, "Input"],
Cell[3802, 118, 349, 7, 40, "Input"],
Cell[4154, 127, 2928, 89, 137, "Input"],
Cell[7085, 218, 511, 9, 40, "Input"],
Cell[7599, 229, 9365, 274, 432, "Input"],
Cell[16967, 505, 217, 5, 42, "Input"],
Cell[17187, 512, 334, 6, 40, "Input"],
Cell[CellGroupData[{
Cell[17546, 522, 238, 5, 87, "Input"],
Cell[17787, 529, 195, 2, 40, "Output"]
}, Open  ]],
Cell[17997, 534, 291, 5, 40, "Input"],
Cell[CellGroupData[{
Cell[18313, 543, 2501, 58, 133, "Input"],
Cell[20817, 603, 9084, 236, 87, "Output"],
Cell[CellGroupData[{
Cell[29926, 843, 1062, 19, 30, "Print"],
Cell[30991, 864, 817, 11, 30, "Print"],
Cell[31811, 877, 828, 11, 30, "Print"],
Cell[32642, 890, 966, 16, 30, "Print"],
Cell[33611, 908, 967, 16, 30, "Print"],
Cell[34581, 926, 827, 11, 30, "Print"],
Cell[35411, 939, 1046, 18, 30, "Print"],
Cell[36460, 959, 1018, 17, 30, "Print"],
Cell[37481, 978, 815, 11, 54, "Print"],
Cell[38299, 991, 993, 16, 30, "Print"],
Cell[39295, 1009, 1001, 16, 30, "Print"],
Cell[40299, 1027, 818, 11, 54, "Print"],
Cell[41120, 1040, 1199, 25, 30, "Print"],
Cell[42322, 1067, 1013, 16, 30, "Print"],
Cell[43338, 1085, 822, 11, 54, "Print"],
Cell[44163, 1098, 969, 16, 30, "Print"],
Cell[45135, 1116, 804, 11, 30, "Print"],
Cell[45942, 1129, 1217, 20, 54, "Print"],
Cell[47162, 1151, 1184, 20, 54, "Print"],
Cell[48349, 1173, 6121, 184, 54, "Print"],
Cell[54473, 1359, 6141, 184, 54, "Print"],
Cell[60617, 1545, 6130, 184, 54, "Print"],
Cell[66750, 1731, 6130, 184, 54, "Print"],
Cell[72883, 1917, 6142, 184, 54, "Print"],
Cell[79028, 2103, 6148, 184, 54, "Print"],
Cell[85179, 2289, 6136, 184, 54, "Print"],
Cell[91318, 2475, 6127, 184, 54, "Print"],
Cell[97448, 2661, 6130, 184, 54, "Print"],
Cell[103581, 2847, 6120, 184, 54, "Print"],
Cell[109704, 3033, 6138, 184, 54, "Print"],
Cell[115845, 3219, 6129, 184, 54, "Print"],
Cell[121977, 3405, 6137, 184, 54, "Print"],
Cell[128117, 3591, 6126, 184, 54, "Print"],
Cell[134246, 3777, 6138, 184, 54, "Print"],
Cell[140387, 3963, 6134, 184, 54, "Print"],
Cell[146524, 4149, 6144, 184, 54, "Print"],
Cell[152671, 4335, 6135, 184, 54, "Print"],
Cell[158809, 4521, 1158, 20, 54, "Print"],
Cell[159970, 4543, 833, 11, 30, "Print"]
}, Open  ]]
}, Open  ]],
Cell[160830, 4558, 143, 3, 40, "Input"],
Cell[160976, 4563, 310, 6, 42, "Input"],
Cell[CellGroupData[{
Cell[161311, 4573, 2663, 61, 133, "Input"],
Cell[163977, 4636, 8748, 235, 87, "Output"],
Cell[CellGroupData[{
Cell[172750, 4875, 478, 11, 30, "Print"],
Cell[173231, 4888, 237, 3, 30, "Print"],
Cell[173471, 4893, 243, 3, 30, "Print"],
Cell[173717, 4898, 384, 8, 30, "Print"],
Cell[174104, 4908, 384, 8, 30, "Print"],
Cell[174491, 4918, 244, 3, 30, "Print"],
Cell[174738, 4923, 463, 10, 30, "Print"],
Cell[175204, 4935, 435, 9, 30, "Print"],
Cell[175642, 4946, 230, 3, 54, "Print"],
Cell[175875, 4951, 412, 8, 30, "Print"],
Cell[176290, 4961, 402, 8, 30, "Print"],
Cell[176695, 4971, 235, 3, 54, "Print"],
Cell[176933, 4976, 614, 17, 30, "Print"],
Cell[177550, 4995, 430, 8, 30, "Print"],
Cell[177983, 5005, 241, 3, 54, "Print"],
Cell[178227, 5010, 386, 8, 30, "Print"],
Cell[178616, 5020, 221, 3, 30, "Print"],
Cell[178840, 5025, 632, 12, 54, "Print"],
Cell[179475, 5039, 601, 12, 54, "Print"],
Cell[180079, 5053, 5492, 176, 54, "Print"],
Cell[185574, 5231, 5541, 176, 54, "Print"],
Cell[191118, 5409, 5559, 176, 54, "Print"],
Cell[196680, 5587, 5547, 176, 54, "Print"],
Cell[202230, 5765, 5540, 176, 54, "Print"],
Cell[207773, 5943, 5565, 176, 54, "Print"],
Cell[213341, 6121, 5559, 176, 54, "Print"],
Cell[218903, 6299, 5546, 176, 54, "Print"],
Cell[224452, 6477, 5559, 176, 54, "Print"],
Cell[230014, 6655, 5552, 176, 54, "Print"],
Cell[235569, 6833, 5569, 176, 54, "Print"],
Cell[241141, 7011, 5545, 176, 54, "Print"],
Cell[246689, 7189, 5522, 176, 54, "Print"],
Cell[252214, 7367, 5521, 176, 54, "Print"],
Cell[257738, 7545, 5543, 176, 54, "Print"],
Cell[263284, 7723, 5567, 176, 54, "Print"],
Cell[268854, 7901, 5573, 176, 54, "Print"],
Cell[274430, 8079, 5555, 176, 54, "Print"],
Cell[279988, 8257, 575, 12, 54, "Print"],
Cell[280566, 8271, 248, 3, 30, "Print"]
}, Open  ]]
}, Open  ]],
Cell[280841, 8278, 281, 6, 40, "Input"],
Cell[CellGroupData[{
Cell[281147, 8288, 687, 17, 40, "Input"],
Cell[281837, 8307, 12659, 360, 218, "Output"]
}, Open  ]],
Cell[294511, 8670, 321, 6, 42, "Input"],
Cell[CellGroupData[{
Cell[294857, 8680, 1627, 43, 133, "Input"],
Cell[296487, 8725, 4863, 154, 110, "Output"],
Cell[301353, 8881, 16500, 401, 87, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317890, 9287, 393, 11, 40, "Input"],
Cell[CellGroupData[{
Cell[318308, 9302, 794, 15, 30, "Print"],
Cell[319105, 9319, 550, 7, 30, "Print"],
Cell[319658, 9328, 558, 7, 30, "Print"],
Cell[320219, 9337, 699, 12, 30, "Print"],
Cell[320921, 9351, 699, 12, 30, "Print"],
Cell[321623, 9365, 559, 7, 30, "Print"],
Cell[322185, 9374, 780, 14, 30, "Print"],
Cell[322968, 9390, 722, 12, 30, "Print"],
Cell[323693, 9404, 549, 7, 54, "Print"],
Cell[324245, 9413, 725, 12, 30, "Print"],
Cell[324973, 9427, 715, 12, 30, "Print"],
Cell[325691, 9441, 552, 7, 54, "Print"],
Cell[326246, 9450, 929, 21, 30, "Print"],
Cell[327178, 9473, 745, 12, 30, "Print"],
Cell[327926, 9487, 556, 7, 54, "Print"],
Cell[328485, 9496, 699, 12, 30, "Print"],
Cell[329187, 9510, 536, 7, 30, "Print"],
Cell[329726, 9519, 947, 16, 54, "Print"],
Cell[330676, 9537, 916, 16, 54, "Print"],
Cell[331595, 9555, 5873, 180, 54, "Print"],
Cell[337471, 9737, 5880, 180, 54, "Print"],
Cell[343354, 9919, 5862, 180, 54, "Print"],
Cell[349219, 10101, 5865, 180, 54, "Print"],
Cell[355087, 10283, 5862, 180, 54, "Print"],
Cell[360952, 10465, 5865, 180, 54, "Print"],
Cell[366820, 10647, 5850, 180, 54, "Print"],
Cell[372673, 10829, 5865, 180, 54, "Print"],
Cell[378541, 11011, 5853, 180, 54, "Print"],
Cell[384397, 11193, 5872, 180, 54, "Print"],
Cell[390272, 11375, 5870, 180, 54, "Print"],
Cell[396145, 11557, 5870, 180, 54, "Print"],
Cell[402018, 11739, 5864, 180, 54, "Print"],
Cell[407885, 11921, 5870, 180, 54, "Print"],
Cell[413758, 12103, 5875, 180, 54, "Print"],
Cell[419636, 12285, 5864, 180, 54, "Print"],
Cell[425503, 12467, 5876, 180, 54, "Print"],
Cell[431382, 12649, 5879, 180, 54, "Print"],
Cell[437264, 12831, 890, 16, 54, "Print"],
Cell[438157, 12849, 565, 7, 30, "Print"]
}, Open  ]]
}, Open  ]],
Cell[438749, 12860, 401, 10, 42, "Input"],
Cell[439153, 12872, 714, 20, 64, "Input"],
Cell[439870, 12894, 764, 23, 40, "Input"],
Cell[440637, 12919, 434, 12, 64, "Input"],
Cell[441074, 12933, 439, 10, 64, "Input"],
Cell[CellGroupData[{
Cell[441538, 12947, 1575, 38, 133, "Input"],
Cell[443116, 12987, 23294, 654, 846, "Output"],
Cell[466413, 13643, 16225, 512, 317, "Output"],
Cell[482641, 14157, 19188, 485, 87, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[501866, 14647, 691, 15, 40, "Input"],
Cell[CellGroupData[{
Cell[502582, 14666, 336, 9, 30, "Print"],
Cell[502921, 14677, 90, 1, 30, "Print"],
Cell[503014, 14680, 98, 1, 30, "Print"],
Cell[503115, 14683, 237, 5, 30, "Print"],
Cell[503355, 14690, 239, 6, 30, "Print"],
Cell[503597, 14698, 101, 1, 30, "Print"],
Cell[503701, 14701, 322, 8, 30, "Print"],
Cell[504026, 14711, 303, 7, 30, "Print"],
Cell[504332, 14720, 87, 1, 54, "Print"],
Cell[504422, 14723, 265, 6, 30, "Print"],
Cell[504690, 14731, 254, 6, 30, "Print"],
Cell[504947, 14739, 92, 1, 54, "Print"],
Cell[505042, 14742, 469, 15, 30, "Print"],
Cell[505514, 14759, 285, 6, 30, "Print"],
Cell[505802, 14767, 94, 1, 54, "Print"],
Cell[505899, 14770, 238, 6, 30, "Print"],
Cell[506140, 14778, 76, 1, 30, "Print"],
Cell[506219, 14781, 487, 10, 54, "Print"],
Cell[506709, 14793, 456, 10, 54, "Print"],
Cell[507168, 14805, 5347, 174, 54, "Print"],
Cell[512518, 14981, 5410, 174, 54, "Print"],
Cell[517931, 15157, 5408, 174, 54, "Print"],
Cell[523342, 15333, 5390, 174, 54, "Print"],
Cell[528735, 15509, 5414, 174, 54, "Print"],
Cell[534152, 15685, 5396, 174, 54, "Print"],
Cell[539551, 15861, 5407, 174, 54, "Print"],
Cell[544961, 16037, 5399, 174, 54, "Print"],
Cell[550363, 16213, 5407, 174, 54, "Print"],
Cell[555773, 16389, 5422, 174, 54, "Print"],
Cell[561198, 16565, 5418, 174, 54, "Print"],
Cell[566619, 16741, 5412, 174, 54, "Print"],
Cell[572034, 16917, 5413, 174, 54, "Print"],
Cell[577450, 17093, 5419, 174, 54, "Print"],
Cell[582872, 17269, 5392, 174, 54, "Print"],
Cell[588267, 17445, 5410, 174, 54, "Print"],
Cell[593680, 17621, 5422, 174, 54, "Print"],
Cell[599105, 17797, 5401, 174, 54, "Print"],
Cell[604509, 17973, 430, 10, 54, "Print"],
Cell[604942, 17985, 103, 1, 30, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

